Price manipulation in nonlinear transient impact models: rigidity before memory and complete positivity after memory

Transient impact models compose a nonlinearity with a memory kernel, and the order of composition determines the criterion for absence of price manipulation. We classify both orders. If an arbitrary instantaneous law $f$ acts on the trading rate before any nonzero integrable Volterra kernel, nonnegative cost on every finite piecewise-constant round trip forces $f$ to be affine, and linear for every nonzero convolution kernel. In particular, the power law $\mathrm{sgn}(x)|x|^\delta$, $\delta>0$, combined with power-law decay $t^{-\gamma}$, $0<\gamma<1$, admits manipulation if and only if $\delta\ne1$: square-root impact is manipulable at every decay exponent, and the region left open by Gatheral's slow-rate two-block bound $\delta+\gamma\ge1$ collapses to the line $\delta=1$. Earlier rigidity theorems require a kernel that is bounded at zero; the argument here is a zero-volume chattering pump read out by two thin baseline trades, and it applies to singular kernels. If instead a monotone readout acts on the impact state after the kernel, safety for all inputs and all readouts is equivalent to complete positivity of the kernel, with a constructive converse; in particular, square-root impact after power-law memory is manipulation-free. A remote compensating block shows that round-trip safety and all-input safety coincide for kernels with uniformly vanishing tails and differ, for permanent memory, by an explicit storage quotient. These mechanisms classify every two-mode Prony kernel, first-order time-inhomogeneous memory, and stable fully actuated matrix memory, and they quantify the friction, the two-block phase, and the switching complexity behind the power-law case. Calibrated exponent pairs all lie in the manipulable set: absent friction, concavity has to enter after the memory, not before it.

==> anc/README.md <==
# Computational supplement

Price manipulation in nonlinear transient impact models: rigidity before
memory and complete positivity after memory

Use Python 3 with `sympy==1.14.0` and `mpmath==1.3.0`, then run:

```sh
python verify.py
```

The runner checks the supplied SHA-256 manifest, executes each script in an
isolated temporary directory from two different working directories, compares
the outputs, and writes fresh logs to `run_results/`. It does not alter the
recorded reference outputs in `results/`. No access to the author's repository
or other local files is required. Runtime versions appear in the report.

Checks (all print a JSON record ending in `"pass": true` or `"status": "PASS"`):

- `verify_comb_witnesses_interval.py` — the three sparse-comb manipulations of
  Table 2 (calibrated exponents), evaluated in directed interval arithmetic at
  40 digits; the upper endpoints are the certified bounds printed in the paper.
- `verify_two_mode_safe_example_and_regions.py` — the safe signed kernel
  `G = 1 + e^{-t} - e^{-2t}/8` (poles, zero, residues, `ell(0+)=16/75`,
  `-ell'(0+)=64/1125`), the identities behind the residue test
  `mu_1 <= nu <= mu_1 + mu_2`, the closed-form boundary `a_2 = -a_1/(a_1+4)`
  for `g = 1`, and the region boundaries drawn in Figure 3.
- `verify_signed_two_mode_frontier.py` — general two-mode inverse algebra,
  the linearly positive transient `2e^{-t} - e^{-2t}` that fails for every
  permanent shift (five-pulse tables), the singular boundary, and a second
  safe signed kernel with negative permanent and instantaneous impact.
- `verify_two_mode_opposite_sector.py`, `verify_two_mode_g0_cp_boundary.py`,
  `verify_two_mode_ceiling_classification.py` — the opposite-sign sector
  (four-cell cost `-259/2304`), the `g = 0` complete-positivity boundary, and
  the remaining two-mode cases.
- `verify_cp_permanent_shift_counterexample.py` — the completely positive
  tail whose shift by `-1/2` fails with margin `-11/1000`.
- `verify_prony_permanent_shift.py`, `verify_finite_prony_cut_hierarchy.py` —
  permanent shifts of positive Prony transients and individual moment/cut
  computations of the finite-Prony hierarchy.
- `verify_time_inhomogeneous_roundtrip.py`, `verify_matrix_roundtrip_first_order.py`,
  `matrix_outside_diagnostics.py` — the nonstationary and matrix identities and
  examples.
- `sharp_permanent_global.py`, `sharp_permanent_fractional.py`,
  `audit_permanent_sharp_global.py` — the critical cubic constant
  `kappa_* = 0.0881331300961391...`, its defining quartic, the two-block and
  four-block ratios, and related fractional-kernel audits.
- `verify_finite_certificate_data.py` — the eighty-block rational certificate
  from `data/eighty_block.json` in exact `Fraction` arithmetic (ratio
  `46525312884098154559/528054550268230209280`).

Some calculations are symbolic or exact rational identities; others are
high-precision numerical audits. The script comments identify which is used.
A successful run does not prove a universal classification or a closure
theorem: those arguments are in the manuscript.

The checks use no network connection. Source and data are included so that
individual certificates can be inspected without running the full suite.


==> anc/checks/audit_permanent_sharp_global.py <==
#!/usr/bin/env python3
"""Independent adversarial checks for notes/permanent_sharp_global.md.

This deliberately overlaps only partly with sharp_permanent_global.py.  It
checks the Hamiltonian branches, algebraic root count, flight integrals,
extremal equality integrals, and endpoint slope limits.
"""

from __future__ import annotations

import mpmath as mp
import sympy as sp


def main() -> None:
    q = sp.symbols("q", real=True)
    z, c = sp.symbols("z c", real=True)

    # Positive and negative Hamiltonian branches, including their stationary
    # values.  Here q is used as a positive magnitude, not as an exponent.
    phi_plus = z**2 - z**3 - 3 * c * z
    phi_minus = -z**2 - z**3 + 3 * c * z
    c_plus = sp.Rational(2, 3) * q - q**2
    c_minus = sp.Rational(2, 3) * q + q**2
    assert sp.simplify(sp.diff(phi_plus, z).subs({z: q, c: c_plus})) == 0
    assert sp.simplify(phi_plus.subs({z: q, c: c_plus}) - q**2 * (2 * q - 1)) == 0
    assert sp.simplify(sp.diff(phi_minus, z).subs({z: q, c: c_minus})) == 0
    assert sp.simplify(phi_minus.subs({z: q, c: c_minus}) - q**2 * (2 * q + 1)) == 0

    x = sp.Rational(1, 2) - sp.sqrt(3) / 6 + sp.sqrt(2) * 3 ** sp.Rational(1, 4) / 6
    y = -sp.Rational(1, 2) + sp.sqrt(3) / 6 + sp.sqrt(2) * 3 ** sp.Rational(1, 4) / 6
    quartic = 27 * q**4 - 54 * q**3 + 36 * q**2 - 6 * q - 1

    # Exact algebra and uniqueness of the selected quartic root in (1/2,2/3).
    assert sp.simplify(c_plus.subs(q, x) - c_minus.subs(q, y)) == 0
    c_radical = sp.sqrt(2) * 3 ** sp.Rational(1, 4) * (sp.sqrt(3) - 1) / 18
    assert sp.simplify(c_plus.subs(q, x) - c_radical) == 0
    assert sp.simplify(x**2 * (2 * x - 1) - y**2 * (2 * y + 1)) == 0
    assert sp.simplify(quartic.subs(q, x)) == 0
    assert sp.Poly(quartic, q).count_roots(sp.Rational(1, 2), sp.Rational(2, 3)) == 1

    # Both exact antiderivatives differentiate to the branch flight densities.
    s = sp.symbols("s", positive=True)
    hp = s**2 * (2 * s - 1)
    hm = s**2 * (2 * s + 1)
    ip = (2 * s - sp.Rational(2, 3)) / hp
    im = (2 * s + sp.Rational(2, 3)) / hm
    Fp = sp.Rational(2, 3) * sp.log((s - sp.Rational(1, 2)) / s) - sp.Rational(2, 3) / s
    Fm = sp.Rational(2, 3) * sp.log(s / (s + sp.Rational(1, 2))) - sp.Rational(2, 3) / s
    assert sp.simplify(sp.diff(Fp, s) - ip) == 0
    assert sp.simplify(sp.diff(Fm, s) - im) == 0

    # Independent 80-digit quadrature of the equality trajectory in the c
    # parameter.  I_num and I_den must coincide; each also equals C_*.
    mp.mp.dps = 80
    xm = mp.mpf(1) / 2 - mp.sqrt(3) / 6 + mp.sqrt(2) * mp.power(3, mp.mpf(1) / 4) / 6
    ym = -mp.mpf(1) / 2 + mp.sqrt(3) / 6 + mp.sqrt(2) * mp.power(3, mp.mpf(1) / 4) / 6
    hp_m = lambda w: w**2 * (2 * w - 1)
    hm_m = lambda w: w**2 * (2 * w + 1)

    C = mp.quad(lambda w: (2 * w - mp.mpf(2) / 3) / hp_m(w), [xm, mp.inf])
    C += mp.quad(lambda w: (2 * w + mp.mpf(2) / 3) / hm_m(w), [ym, mp.inf])

    I_num = mp.quad(lambda w: w**2 * (2 * w - mp.mpf(2) / 3) / hp_m(w) ** 2, [xm, mp.inf])
    I_num += mp.quad(lambda w: -w**2 * (2 * w + mp.mpf(2) / 3) / hm_m(w) ** 2, [ym, mp.inf])
    I_den = mp.quad(lambda w: w**3 * (2 * w - mp.mpf(2) / 3) / hp_m(w) ** 2, [xm, mp.inf])
    I_den += mp.quad(lambda w: w**3 * (2 * w + mp.mpf(2) / 3) / hm_m(w) ** 2, [ym, mp.inf])
    tol = mp.mpf("1e-65")
    assert abs(I_num - C) < tol
    assert abs(I_den - C) < tol
    assert abs(I_num / I_den - 1) < tol

    # Endpoint derivatives of A*h^{-1/3} divided by the branch time map are
    # finite, nonzero, and have the stated signs.  Set A=K=1 here.
    du_dx = sp.diff(hp ** (-sp.Rational(1, 3)), s)
    dt_dx = -ip
    left_slope = sp.limit(du_dx / dt_dx, s, sp.oo)
    du_dy = sp.diff(hm ** (-sp.Rational(1, 3)), s)
    dt_dy = im
    right_slope = sp.limit(du_dy / dt_dy, s, sp.oo)
    assert sp.simplify(left_slope - 2 ** (-sp.Rational(1, 3))) == 0
    assert sp.simplify(right_slope + 2 ** (-sp.Rational(1, 3))) == 0

    kappa = 1 / C
    print("PASS independent permanent-sharp audit checker")
    print("quartic roots in (1/2,2/3): 1")
    print("C*       =", mp.nstr(C, 55))
    print("kappa*   =", mp.nstr(kappa, 55))
    print("I_num-C* =", mp.nstr(I_num - C, 8))
    print("I_den-C* =", mp.nstr(I_den - C, 8))


if __name__ == "__main__":
    main()


==> anc/checks/matrix_outside_diagnostics.py <==
#!/usr/bin/env python3
"""Exact symbolic diagnostics for the matrix-outside proof note.

These checks support examples in the note; the proofs do not depend on them.
"""

import sympy as sp


def assert_zero_matrix(m: sp.Matrix) -> None:
    assert all(sp.simplify(x) == 0 for x in m)


# Full-state, genuinely noncommuting realization.
t, s = sp.symbols("t s", positive=True)
x1, x2 = sp.symbols("x1 x2", real=True)
A = sp.diag(1, 2)
B = sp.Matrix([[1, 1], [0, 1]])
Gt = sp.diag(sp.exp(-t), sp.exp(-2 * t)) * B
Gs = sp.diag(sp.exp(-s), sp.exp(-2 * s)) * B
comm_state = sp.simplify(Gt * Gs - Gs * Gt)
expected_comm_state = sp.Matrix(
    [[0, sp.exp(-t - 2 * s) - sp.exp(-s - 2 * t)], [0, 0]]
)
assert_zero_matrix(comm_state - expected_comm_state)

x = sp.Matrix([x1, x2])
scale = 1 + (x.T * x)[0]
h = B.T * (scale * x)
omega = B.inv().T * h
assert_zero_matrix(sp.simplify(omega - scale * x))
V = sp.Rational(1, 2) * (x.T * x)[0] + sp.Rational(1, 4) * (x.T * x)[0] ** 2
assert_zero_matrix(sp.simplify(sp.Matrix([sp.diff(V, x1), sp.diff(V, x2)]) - omega))
dissipation = sp.expand((omega.T * A * x)[0])
assert sp.simplify(dissipation - scale * (x1**2 + 2 * x2**2)) == 0


# A second noncommuting example whose readout is itself a Euclidean convex gradient.
Ac = sp.Matrix([[2, sp.Rational(1, 2)], [sp.Rational(1, 2), 2]])
Bc = sp.diag(1, 2)
gsep = sp.Matrix([(1 + x1**2) * x1, (1 + x2**2) * x2])
hc = Bc * gsep
Psi_c = (
    sp.Rational(1, 2) * x1**2
    + sp.Rational(1, 4) * x1**4
    + x2**2
    + sp.Rational(1, 2) * x2**4
)
assert_zero_matrix(sp.Matrix([sp.diff(Psi_c, x1), sp.diff(Psi_c, x2)]) - hc)
dissipation_c = sp.expand((gsep.T * Ac * x)[0])
ct, st = sp.cosh(t / 2), sp.sinh(t / 2)
cs, ss = sp.cosh(s / 2), sp.sinh(s / 2)
Gct = sp.exp(-2 * t) * sp.Matrix([[ct, -2 * st], [-st, 2 * ct]])
Gcs = sp.exp(-2 * s) * sp.Matrix([[cs, -2 * ss], [-ss, 2 * cs]])
comm_convex = sp.simplify(Gct * Gcs - Gcs * Gct)
expected_comm_convex = sp.exp(-2 * (s + t)) * sp.Matrix(
    [
        [0, 2 * sp.sinh((s - t) / 2)],
        [-sp.sinh((s - t) / 2), 0],
    ]
)
assert_zero_matrix(sp.simplify(comm_convex - expected_comm_convex))


# A Loewner-positive permanent complement is not enough without compatibility.
Bp = sp.diag(1, 2)
H = sp.Matrix([[2, 1], [1, 2]])
Q = Bp * H
vertices_ccw = [
    sp.Matrix([0, 0]),
    sp.Matrix([1, 0]),
    sp.Matrix([1, 1]),
    sp.Matrix([0, 1]),
    sp.Matrix([0, 0]),
]


def linear_field_line_integral(vertices, qmat):
    total = sp.Integer(0)
    for a, b in zip(vertices[:-1], vertices[1:]):
        delta = b - a
        total += (delta.T * qmat * (a + delta / 2))[0]
    return sp.simplify(total)


ccw_cost = linear_field_line_integral(vertices_ccw, Q)
clockwise_cost = linear_field_line_integral(list(reversed(vertices_ccw)), Q)
assert ccw_cost == 1
assert clockwise_cost == -1


# A conic matrix complement with noncommuting coefficient matrices.
M1 = sp.diag(1, 1, 2)
M2 = sp.Matrix([[2, 0, 0], [0, 2, 1], [0, 1, 2]])
comm_M = M1 * M2 - M2 * M1
assert comm_M == sp.Matrix([[0, 0, 0], [0, 0, -1], [0, 1, 0]])
S0 = M1 + M2
S1 = M1 + 2 * M2
assert S0 * S1 - S1 * S0 == comm_M

print("state_kernel_commutator=")
sp.print_latex(comm_state)
print("state_dissipation=", dissipation)
print("convex_gradient_state_dissipation=", dissipation_c)
print("convex_gradient_kernel_commutator=")
sp.print_latex(comm_convex)
print("permanent_ccw_cost=", ccw_cost)
print("permanent_clockwise_cost=", clockwise_cost)
print("conic_coefficient_commutator=")
print(comm_M)
print("ALL_MATRIX_OUTSIDE_DIAGNOSTICS_PASS")


==> anc/checks/sharp_permanent_fractional.py <==
#!/usr/bin/env python3
"""Reproducible checks for the sharp-friction / two-block results.

The permanent-kernel certificates for delta=2 use only Fraction arithmetic.
mpmath is used only to report roots of the explicit one-dimensional formulas.
"""
from __future__ import annotations

from fractions import Fraction as Q
import json
import os
from pathlib import Path
import tempfile

import mpmath as mp


ROOT = Path(__file__).resolve().parents[1]
RESULTS = ROOT / "results"
mp.mp.dps = 80


def atomic(path: Path, text: str) -> None:
    fd, tmp = tempfile.mkstemp(prefix="." + path.name + ".", suffix=".partial", dir=path.parent)
    try:
        with os.fdopen(fd, "w", encoding="utf-8") as handle:
            handle.write(text)
            handle.flush()
            os.fsync(handle.fileno())
        os.replace(tmp, path)
    except BaseException:
        try:
            os.unlink(tmp)
        except FileNotFoundError:
            pass
        raise


def permanent_cost_delta2(rates: list[Q]) -> tuple[Q, Q, Q]:
    """Equal-duration T=1 permanent cost and cubic penalty, exactly."""
    n = len(rates)
    assert sum(rates, Q(0)) == 0
    impacts = [(1 if x >= 0 else -1) * abs(x) ** 2 for x in rates]
    cost = sum((rates[i] * impacts[i] * Q(1, 2 * n * n) for i in range(n)), Q(0))
    cost += sum(
        (rates[i] * impacts[j] * Q(1, n * n)
         for i in range(n) for j in range(i)),
        Q(0),
    )
    penalty = sum((abs(x) ** 3 for x in rates), Q(0)) / n
    return cost, penalty, -cost / penalty


def certify_two_block_upper() -> None:
    """Prove R_2(r)<153/2000 on [0,1] with exact Bernstein bounds.

    After clearing the positive denominator, the required polynomial is
    306 r^3 + 2306 r^2 - 1694 r + 306.  On each of eight equal
    subintervals, all four degree-three Bernstein coefficients are positive.
    """
    a0, a1, a2, a3 = Q(306), Q(-1694), Q(2306), Q(306)
    for j in range(8):
        left, width = Q(j, 8), Q(1, 8)
        c0 = a0 + a1*left + a2*left**2 + a3*left**3
        c1 = width * (a1 + 2*a2*left + 3*a3*left**2)
        c2 = width**2 * (a2 + 3*a3*left)
        c3 = width**3 * a3
        bernstein = (
            c0,
            c0 + c1/3,
            c0 + 2*c1/3 + c2/3,
            c0 + c1 + c2 + c3,
        )
        assert min(bernstein) > 0


def Aq(r: mp.mpf, q: mp.mpf) -> mp.mpf:
    return (1 + r) ** q - 1 - r ** q


def superlinear_two_block_threshold(gamma: mp.mpf):
    """Return delta_+(gamma), or +inf, from the proved scalar formula."""
    q = 2 - gamma
    gamma_critical = 2 - mp.log(3, 2)
    if gamma >= gamma_critical:
        return mp.inf, None

    # A_q(r)-r^(q-1)>0 on a terminal interval.  The objective diverges at
    # both ends of that interval, so its unique numerical minimum is stable.
    def h(r):
        return Aq(r, q) - r ** (q - 1)

    left, right = mp.mpf("1e-80"), mp.mpf(1)
    assert h(left) < 0 < h(right)
    for _ in range(600):
        middle = (left + right) / 2
        if h(middle) > 0:
            right = middle
        else:
            left = middle
    lo = (left + right) / 2

    def dcrit(r):
        return mp.log(h(r)) / mp.log(r)

    # Golden-section minimization, written here to avoid a scipy dependency.
    a = lo + (1 - lo) * mp.mpf("1e-20")
    b = 1 - mp.mpf("1e-20")
    phi = (mp.sqrt(5) - 1) / 2
    c = b - phi * (b - a)
    d = a + phi * (b - a)
    fc, fd = dcrit(c), dcrit(d)
    for _ in range(500):
        if fc <= fd:
            b, d, fd = d, c, fc
            c = b - phi * (b - a)
            fc = dcrit(c)
        else:
            a, c, fc = c, d, fd
            d = a + phi * (b - a)
            fd = dcrit(d)
    rstar = (a + b) / 2
    return dcrit(rstar), rstar


def main() -> None:
    RESULTS.mkdir(parents=True, exist_ok=True)

    four = [Q(9, 10), -Q(1, 4), -Q(7, 25), -Q(37, 100)]
    c4, p4, r4 = permanent_cost_delta2(four)
    assert c4 == -Q(1959, 125000)
    assert p4 == Q(81723, 400000)
    assert r4 == Q(10448, 136205)
    certify_two_block_upper()
    assert r4 > Q(153, 2000)

    # A rational 80-block certificate obtained by rounding a variational
    # profile and repairing the final rate so the volume is exactly zero.
    ints = [
        349626,358409,367869,378083,389137,401127,414163,428365,
        443870,460830,479412,499797,522184,546785,573826,603542,
        636180,671991,711233,754170,801068,852202,907854,968318,
        -190133,-191180,-192248,-193340,-194456,-195596,-196761,-197953,
        -199172,-200420,-201698,-203006,-204347,-205721,-207130,-208576,
        -210060,-211584,-213149,-214757,-216412,-218114,-219866,-221671,
        -223531,-225449,-227429,-229473,-231585,-233769,-236028,-238369,
        -240794,-243310,-245922,-248635,-251458,-254397,-257459,-260654,
        -263991,-267480,-271133,-274962,-278981,-283206,-287653,-292342,
        -297293,-302529,-308077,-313966,-320230,-326903,-334029,-341654,
    ]
    eighty = [Q(x, 10**6) for x in ints]
    c80, p80, r80 = permanent_cost_delta2(eighty)
    assert r80 == Q(46525312884098154559, 528054550268230209280)
    assert r80 > Q(881, 10000)  # rigorous lower bound 0.0881

    # Best two-block ratio for delta=2,p=3.  Its sole interior maximizer is
    # the root in (0,1) of r^4-2r^3-2r^2-2r+1=0.
    polynomial = lambda r: r**4 - 2*r**3 - 2*r**2 - 2*r + 1
    r2star = mp.findroot(polynomial, (mp.mpf("0.3"), mp.mpf("0.4")))
    best2 = r2star * (1-r2star) / (2*(1+r2star)*(1+r2star**2))
    assert best2 < mp.mpf(r4.numerator) / r4.denominator
    assert mp.mpf(r80.numerator) / r80.denominator > best2

    gamma_critical = 2 - mp.log(3, 2)
    thresholds = {}
    for gs in ("0.1", "0.2", "0.3", "0.4", "0.5", "0.9"):
        dplus, rstar = superlinear_two_block_threshold(mp.mpf(gs))
        thresholds[gs] = {
            "delta_plus": "+inf" if mp.isinf(dplus) else mp.nstr(dplus, 50),
            "minimizing_rate_ratio": None if rstar is None else mp.nstr(rstar, 50),
            "sublinear_boundary_delta_minus": mp.nstr(1-mp.mpf(gs), 50),
        }

    report = {
        "permanent_delta2_p3": {
            "four_block_cost": str(c4),
            "four_block_penalty": str(p4),
            "four_block_ratio": str(r4),
            "four_block_ratio_decimal": mp.nstr(mp.mpf(r4.numerator)/r4.denominator, 50),
            "best_two_block_rate_ratio": mp.nstr(r2star, 50),
            "best_two_block_threshold": mp.nstr(best2, 50),
            "eighty_block_ratio": str(r80),
            "eighty_block_ratio_decimal": mp.nstr(mp.mpf(r80.numerator)/r80.denominator, 50),
            "strict_order": "best_two_block < four_block < eighty_block",
        },
        "fractional_two_block": {
            "gamma_critical": mp.nstr(gamma_critical, 50),
            "thresholds": thresholds,
        },
    }
    atomic(RESULTS / "sharp_permanent_fractional.json", json.dumps(report, indent=2) + "\n")
    print("PASS: exact permanent rational certificates and fractional threshold diagnostics")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/checks/sharp_permanent_global.py <==
#!/usr/bin/env python3
"""Algebra and high-precision checks for notes/permanent_sharp_global.md."""

import mpmath as mp
import sympy as sp


def main() -> None:
    x = sp.Rational(1, 2) - sp.sqrt(3) / 6 + sp.sqrt(2) * 3 ** sp.Rational(1, 4) / 6
    y = -sp.Rational(1, 2) + sp.sqrt(3) / 6 + sp.sqrt(2) * 3 ** sp.Rational(1, 4) / 6

    eq_c = sp.simplify(sp.Rational(2, 3) * x - x**2 - (sp.Rational(2, 3) * y + y**2))
    eq_h = sp.simplify(x**2 * (2 * x - 1) - y**2 * (2 * y + 1))
    quartic = sp.simplify(27 * x**4 - 54 * x**3 + 36 * x**2 - 6 * x - 1)
    assert eq_c == 0
    assert eq_h == 0
    assert quartic == 0
    assert sp.Rational(1, 2) < x < sp.Rational(2, 3)
    assert y > 0

    z = sp.symbols("z", positive=True)
    ip = (2 * z - sp.Rational(2, 3)) / (z**2 * (2 * z - 1))
    im = (2 * z + sp.Rational(2, 3)) / (z**2 * (2 * z + 1))
    fp = sp.Rational(2, 3) * sp.log((z - sp.Rational(1, 2)) / z) - sp.Rational(2, 3) / z
    fm = sp.Rational(2, 3) * sp.log(z / (z + sp.Rational(1, 2))) - sp.Rational(2, 3) / z
    assert sp.simplify(sp.diff(fp, z) - ip) == 0
    assert sp.simplify(sp.diff(fm, z) - im) == 0

    mp.mp.dps = 80
    xm = mp.mpf(1) / 2 - mp.sqrt(3) / 6 + mp.sqrt(2) * mp.power(3, mp.mpf(1) / 4) / 6
    ym = -mp.mpf(1) / 2 + mp.sqrt(3) / 6 + mp.sqrt(2) * mp.power(3, mp.mpf(1) / 4) / 6
    cstar = mp.mpf(2) * xm / 3 - xm**2
    cstar_y = mp.mpf(2) * ym / 3 + ym**2
    hstar = xm**2 * (2 * xm - 1)
    hstar_y = ym**2 * (2 * ym + 1)
    assert mp.almosteq(cstar, cstar_y)
    assert mp.almosteq(hstar, hstar_y)

    c_full = mp.mpf(2) / 3 * (
        mp.log(xm / (xm - mp.mpf(1) / 2))
        + 1 / xm
        + mp.log((ym + mp.mpf(1) / 2) / ym)
        + 1 / ym
    )
    kappa = 1 / c_full
    expected = mp.mpf("0.08813313009613913350810867462129950912239549960229467126669917310268766")
    assert abs(kappa - expected) < mp.mpf("1e-70")

    X = (xm / (xm - mp.mpf(1) / 2)) ** (mp.mpf(1) / 3)
    Y = (ym / (ym + mp.mpf(1) / 2)) ** (mp.mpf(1) / 3)
    F = lambda w: mp.log(w) - mp.mpf(2) / 3 * w ** (-3)
    assert abs(c_full - 2 * (F(X) - F(Y))) < mp.mpf("1e-70")

    # Fixman's unrestricted p=3 half-flight check: positive branch x=2/3 at c=0.
    xu = mp.mpf(2) / 3
    c_half = mp.mpf(2) / 3 * (mp.log(xu / (xu - mp.mpf(1) / 2)) + 1 / xu)
    assert abs(c_half - (1 + mp.mpf(4) / 3 * mp.log(2))) < mp.mpf("1e-70")

    print("PASS sharp_permanent_global")
    print("x*     =", mp.nstr(xm, 50))
    print("y*     =", mp.nstr(ym, 50))
    print("C*     =", mp.nstr(c_full, 50))
    print("kappa* =", mp.nstr(kappa, 50))
    print("X      =", mp.nstr(X, 50))
    print("Y      =", mp.nstr(Y, 50))


if __name__ == "__main__":
    main()


==> anc/checks/verify_comb_witnesses_interval.py <==
#!/usr/bin/env python3
"""Interval-arithmetic certificates for the sparse-comb manipulations in Table 2.

A comb on [0,1]: rate -1 everywhere except in the rightmost 1/l fraction of
each of M equal cells of the final span [1-s,1], where the rate is l/s-1.
The rate-inside cost with f(x)=sgn(x)|x|^delta and H(t,s)=(t-s)^{-gamma} is a
finite sum of terms v_i f(v_j) K(r) with K(r)=r^{2-gamma}/((1-gamma)(2-gamma)).
Every endpoint, rate and exponent is rational; the fractional powers are
evaluated in directed interval arithmetic (mpmath.iv) so the upper endpoint
of the enclosure is a rigorous upper bound for the cost.
"""
from fractions import Fraction as Fr
import json
import mpmath as mp

iv = mp.iv
iv.dps = 40


def fr(x):
    x = Fr(x)
    return iv.mpf(x.numerator) / iv.mpf(x.denominator)


def K(r, gamma):
    q = iv.mpf(2) - gamma
    if r.b <= 0:
        return iv.mpf(0)
    return r ** q / ((iv.mpf(1) - gamma) * q)


def comb_blocks(M, l, s):
    blocks = [(Fr(0), Fr(1) - s, Fr(-1))]
    w = s / M
    for k in range(M):
        a = 1 - s + k * w
        b = a + w
        spike = b - w / l
        blocks.append((a, spike, Fr(-1)))
        blocks.append((spike, b, Fr(l) / s - 1))
    return blocks


def comb_cost(delta, gamma, M, l, s):
    blocks = comb_blocks(M, l, s)
    assert sum((b - a) * v for a, b, v in blocks) == 0
    d = fr(delta)
    gm = fr(gamma)
    cache = {}

    def f(x):
        if x not in cache:
            cache[x] = -(fr(-x)) ** d if x < 0 else (fr(x)) ** d
        return cache[x]

    total = iv.mpf(0)
    for i, (a, b, vi) in enumerate(blocks):
        for (c, dd, vj) in blocks[: i + 1]:
            if (a, b) == (c, dd):
                I = K(fr(b - a), gm)
            else:
                I = K(fr(b - c), gm) - K(fr(b - dd), gm) - K(fr(a - c), gm) + K(fr(a - dd), gm)
            total += fr(vi) * f(vj) * I
    return total, len(blocks)


CASES = [
    (Fr(1, 2), Fr(1, 2), 64, 16, Fr(3, 10), "-0.10963"),
    (Fr(3, 5), Fr(1, 2), 256, 64, Fr(3, 10), "-0.17409"),
    (Fr(1, 2), Fr(3, 5), 256, 64, Fr(3, 10), "-0.044262"),
]

out = []
for delta, gamma, M, l, s, printed in CASES:
    enc, nb = comb_cost(delta, gamma, M, l, s)
    upper = mp.mpf(enc.b)
    assert upper < 0, "enclosure not negative"
    assert upper <= mp.mpf(printed), "printed bound is not an upper bound"
    assert mp.mpf(enc.delta) < mp.mpf("1e-30")
    out.append({
        "delta": str(delta), "gamma": str(gamma), "M": M, "l": l, "s": str(s),
        "blocks": nb, "max_rate": str(Fr(l) / s - 1),
        "enclosure_lower": mp.nstr(mp.mpf(enc.a), 25),
        "enclosure_upper": mp.nstr(upper, 25),
        "printed_bound": printed,
    })
print(json.dumps({"pass": True, "cases": out}, indent=1, sort_keys=True))


==> anc/checks/verify_cp_permanent_shift_counterexample.py <==
#!/usr/bin/env python3
"""Deterministic algebra audit for notes/cp_permanent_shift_frontier.md.

The mathematical certificate in the note is inequality based and does not rely on
this script.  This checker recomputes every rational margin and independently
evaluates the displayed closed-form state/cost at high precision.
"""

from __future__ import annotations

import json
from fractions import Fraction

import mpmath as mp


def taylor_lower(x: Fraction, degree: int) -> Fraction:
    total = Fraction(1)
    power = Fraction(1)
    factorial = 1
    for n in range(1, degree + 1):
        power *= x
        factorial *= n
        total += power / factorial
    return total


def main() -> None:
    rates = (-1, -4, 4, 1)
    assert sum(rates) == 0

    # Bounds establishing E=exp(-13/5)<1/10 and exp(-52/25)<1/8.
    exp_13_5_lower = taylor_lower(Fraction(13, 5), 4)
    exp_52_25_lower = taylor_lower(Fraction(52, 25), 8)
    assert exp_13_5_lower > 10
    assert exp_52_25_lower > 8

    # First negative-rate block: D_min > -5/156 > -1/25.
    first_block_lower = -Fraction(5, 156)
    assert first_block_lower > -Fraction(1, 25)

    # Second negative-rate block: D_min > 1/52.
    second_block_lower = Fraction(1, 52)
    assert second_block_lower > 0

    # Exact rational upper bound for D(19/10).
    x_3_2_upper = Fraction(39903, 67600)
    c_upper = x_3_2_upper + Fraction(185, 338)
    b_upper = Fraction(155, 52)
    d_19_10_upper = (
        -Fraction(201, 676)
        - Fraction(1, 5)
        + Fraction(1, 8) * (c_upper + Fraction(2, 5) * b_upper)
    )
    assert d_19_10_upper == -Fraction(111457, 540800)
    assert d_19_10_upper < -Fraction(1, 5)

    # Analytic-readout cost certificate at kappa=1000.
    kappa = 1000
    cost_upper = (
        -Fraction(2, 125)
        + Fraction(5, 2 * kappa)
        + Fraction(12, 5 * kappa)
        + Fraction(1, 10 * kappa)
    )
    assert cost_upper == -Fraction(11, 1000)

    # Independent high-precision evaluation of the closed-form state and cost.
    mp.mp.dps = 80
    k = mp.mpf(26) / 5
    e = mp.e ** (-mp.mpf(13) / 5)
    x1 = 5 * (e - 1) * (e + 4) / 26
    x3_2 = 5 * (26 * e**3 + 78 * e**2 - 118 * e + 79) / 676
    b = 25 * (e + 3) / 26
    c = x3_2 + mp.mpf(185) / 338

    def state(block: int, s: mp.mpf) -> mp.mpf:
        if block == 0:
            x = 5 * (mp.e ** (-k * s) - 1) / 26
            q = -s
        elif block == 1:
            a = 5 * (e + 3) / 26
            x = -mp.mpf(10) / 13 + a * mp.e ** (-k * s)
            q = -mp.mpf(1) / 2 - 4 * s
        elif block == 2:
            x = (
                mp.mpf(395) / 676
                + mp.e ** (-k * s)
                * (x1 - mp.mpf(395) / 676 + mp.mpf(25) * s / 26)
            )
            q = -mp.mpf(5) / 2 + 4 * s
        else:
            x = -mp.mpf(185) / 338 + mp.e ** (-k * s) * (c + b * s)
            q = s - mp.mpf(1) / 2
        return x - q / 2

    # Closed forms join continuously and match the terminal formula.
    joins = [abs(state(j, mp.mpf(1) / 2) - state(j + 1, 0)) for j in range(3)]
    assert max(joins) < mp.mpf("1e-70")
    terminal_state = state(3, mp.mpf(1) / 2)
    assert terminal_state < -mp.mpf(1) / 5

    c0 = mp.mpf(1) / 25
    kap = mp.mpf(kappa)

    def readout(q: mp.mpf) -> mp.mpf:
        return -mp.log(1 + mp.e ** (-kap * (q + c0))) / kap + mp.log(
            1 + mp.e ** (-kap * c0)
        ) / kap

    # Extra breakpoints bracket the two sharp soft-hinge transitions.
    pieces = [
        (0, -1, [0, mp.mpf("0.1"), mp.mpf("0.3"), mp.mpf("0.5")]),
        (1, -4, [0, mp.mpf("0.5")]),
        (2, 4, [0, mp.mpf("0.5")]),
        (3, 1, [0, mp.mpf("0.25"), mp.mpf("0.30"), mp.mpf("0.5")]),
    ]
    numerical_cost = mp.mpf(0)
    for block, rate, breaks in pieces:
        numerical_cost += rate * mp.quad(lambda z: readout(state(block, z)), breaks)
    cost_upper_mpf = mp.mpf(cost_upper.numerator) / cost_upper.denominator
    assert numerical_cost < cost_upper_mpf

    report = {
        "status": "PASS",
        "rates": list(rates),
        "volume": 0,
        "exp_13_5_taylor_degree_4": str(exp_13_5_lower),
        "exp_52_25_taylor_degree_8": str(exp_52_25_lower),
        "first_block_state_lower": str(first_block_lower),
        "second_block_state_lower": str(second_block_lower),
        "state_19_10_upper": str(d_19_10_upper),
        "analytic_cost_upper": str(cost_upper),
        "terminal_state_numeric": mp.nstr(terminal_state, 50),
        "analytic_cost_numeric": mp.nstr(numerical_cost, 50),
        "max_join_residual": mp.nstr(max(joins), 8),
    }
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/checks/verify_finite_certificate_data.py <==
#!/usr/bin/env python3
"""Verify the complete published 80-cell data with exact rational arithmetic."""
from fractions import Fraction as Q
from pathlib import Path
import json

root = Path(__file__).resolve().parents[1]
data = json.loads((root/'data'/'eighty_block.json').read_text())
rates = [Q(x, data['rate_denominator']) for x in data['rate_numerators']]
n = len(rates)
assert n == 80
assert sum(rates) == 0
assert max(map(abs,rates)) < 1
cost = sum(r*r*abs(r)/2 for r in rates)
cost += sum(rates[i]*rates[j]*abs(rates[j]) for i in range(n) for j in range(i))
cost /= n*n
penalty = sum(abs(r)**3 for r in rates)/n
ratio = -cost/penalty
assert cost < 0
assert str(ratio) == data['exact_ratio']
print(json.dumps({'pass':True,'blocks':n,'volume':'0','cap':str(max(map(abs,rates))),
                  'cost':str(cost),'cubic_penalty':str(penalty),'ratio':str(ratio)},sort_keys=True))


==> anc/checks/verify_finite_prony_cut_hierarchy.py <==
#!/usr/bin/env python3
"""Exact checks for notes/finite_prony_cut_hierarchy.md."""

from __future__ import annotations

import json
import os
from fractions import Fraction as F
from pathlib import Path

import sympy as sp


BASE = Path(__file__).resolve().parents[1]


def require(condition: bool, label: str) -> None:
    if not condition:
        raise AssertionError(label)


p, lam, x = sp.symbols("p lam x", real=True)

# 1. Exact CP complement and reciprocal three-mode transfer.
Lhat = 1 + sp.Rational(2, 1) / p + 1 / (p + 1) - sp.Rational(1, 10) / (p + 2)
Hhat = 10 * (p + 1) * (p + 2) / (10 * p**3 + 59 * p**2 + 99 * p + 40)
require(sp.cancel(p * Lhat * Hhat - 1) == 0, "complementary reciprocal identity")

# ell(t)=2+x-x^2/10 with x=e^{-t}; ell'>=-x+x^2/5.
ell_poly = 2 + x - x**2 / 10
ell_prime_poly = -x + x**2 / 5
require(sp.simplify(ell_poly - 2 - x * (10 - x) / 10) == 0, "complement density positivity")
require(sp.simplify(ell_prime_poly + x * (5 - x) / 5) == 0, "complement density decrease")

# 2. Exact real-root isolation for the three decay rates.
Fpoly = 10 * lam**3 - 59 * lam**2 + 99 * lam - 40
brackets = [
    (sp.Rational(1, 2), sp.Rational(3, 5)),
    (sp.Rational(2), sp.Rational(11, 5)),
    (sp.Rational(3), sp.Rational(13, 4)),
]
expected_values = [
    (sp.Rational(-4), sp.Rational(8, 25)),
    (sp.Rational(2), sp.Rational(-32, 25)),
    (sp.Rational(-4), sp.Rational(59, 32)),
]
for (left, right), (fl, fr) in zip(brackets, expected_values):
    require(sp.factor(Fpoly.subs(lam, left)) == fl, f"left endpoint {left}")
    require(sp.factor(Fpoly.subs(lam, right)) == fr, f"right endpoint {right}")
    require(sp.polys.polytools.count_roots(Fpoly, left, right) == 1, f"root isolation {left,right}")

Dpoly = 10 * p**3 + 59 * p**2 + 99 * p + 40
require(sp.discriminant(Dpoly, p) == 179881, "cubic discriminant")

# Ordered cubic derivative signs are +,-,+. Numerator is positive on each
# isolating interval: lambda1<1 and lambda2,lambda3>2.
residue_signs = ["positive", "negative", "positive"]

# 3. Exact finite-cut recovery of the four-cell unstable-mode witness.
# Inverse density is cu*exp(t)+cs*exp(-t/2), Delta=2 log 2.
cs = F(-5, 36)
cu = F(8, 9)
mu = F(1, 2)
rho = F(1)
S = F(1, 2)
R = F(4)
V = cs * (1 - S) / mu
U = cu * (R - 1) / rho
n = 4
k = [U * R**j + V * S**j for j in range(n)]
lags = [k[0]] + [k[j] - k[j - 1] for j in range(1, n)]
A = [[F(0) for _ in range(n)] for _ in range(n)]
for i in range(n):
    for j in range(i + 1):
        A[i][j] = lags[i - j]

state = [F(-23, 16), F(9, 2), F(4), F(4)]
moment = [R ** (-i) for i in range(n)]
require(sum(moment[i] * state[i] for i in range(n)) == 0, "unstable cut moment")

Ax = [sum(A[i][j] * state[j] for j in range(n)) for i in range(n)]
cut = [1]  # threshold z=17/4 selects only cell 1
cut_cost = sum(Ax[i] for i in cut)
require(F(4) < F(17, 4) < F(9, 2), "strict cut threshold")
require(cut_cost == F(-259, 1152), "strict cut cost")

# 4. High-precision values are report-only; all sign proofs above are exact.
roots = sorted(sp.nroots(Fpoly, n=40), key=lambda z: float(sp.re(z)))
root_strings = [str(r) for r in roots]
residue_values = []
for root in roots:
    rv = 10 * (1 - root) * (2 - root) / sp.diff(Fpoly, lam).subs(lam, root)
    residue_values.append(str(sp.N(rv, 30)))

report = {
    "status": "PASS",
    "checks": {
        "cp_complement_reciprocal": True,
        "complement_density_positive_decreasing": True,
        "three_real_decay_rates_exactly_isolated": True,
        "cubic_discriminant": 179881,
        "signed_residue_pattern": residue_signs,
        "conditional_cut_moment": True,
        "conditional_cut_exact_cost": str(cut_cost),
    },
    "signed_safe_three_mode": {
        "Hhat": "10*(p+1)*(p+2)/(10*p^3+59*p^2+99*p+40)",
        "root_approximations_report_only": root_strings,
        "residue_approximations_report_only": residue_values,
    },
}

out = BASE / "results/finite_prony_cut_hierarchy_verification.json"
tmp = out.with_name(".finite_prony_cut_hierarchy_verification.json.tmp")
with tmp.open("w", encoding="utf-8") as f:
    json.dump(report, f, indent=2, sort_keys=True)
    f.write("\n")
    f.flush()
    os.fsync(f.fileno())
os.replace(tmp, out)
fd = os.open(str(out.parent), os.O_RDONLY)
os.fsync(fd)
os.close(fd)
print(json.dumps(report, indent=2, sort_keys=True))


==> anc/checks/verify_matrix_roundtrip_first_order.py <==
#!/usr/bin/env python3
"""Exact symbolic checks for notes/matrix_roundtrip_first_order.md."""

from __future__ import annotations

import json
import os
from pathlib import Path

import sympy as sp


def require(condition: bool, label: str) -> None:
    if not condition:
        raise AssertionError(label)


# 1. Safe nonlinear noncommuting example.
x1, x2 = sp.symbols("x1 x2", real=True)
x = sp.Matrix([x1, x2])
A = sp.diag(1, 2)
B = sp.Matrix([[1, 1], [0, 1]])
r2 = x1**2 + x2**2
V = sp.Rational(1, 2) * r2 + sp.Rational(1, 4) * r2**2
grad_V = sp.Matrix([sp.diff(V, x1), sp.diff(V, x2)])
h = B.T * grad_V
omega = B.T.inv() * h
require(sp.simplify(omega - grad_V) == sp.zeros(2, 1), "storage matching")

dissipation = sp.expand((omega.T * A * x)[0])
expected_dissipation = sp.expand((1 + r2) * (x1**2 + 2 * x2**2))
require(
    sp.simplify(dissipation - expected_dissipation) == 0,
    "safe drift dissipation",
)

s, t = sp.symbols("s t", positive=True)
Gs = sp.diag(sp.exp(-s), sp.exp(-2 * s)) * B
Gt = sp.diag(sp.exp(-t), sp.exp(-2 * t)) * B
commutator = sp.simplify(Gt * Gs - Gs * Gt)
expected_commutator = sp.Matrix(
    [
        [0, sp.exp(-t - 2 * s) - sp.exp(-s - 2 * t)],
        [0, 0],
    ]
)
require(
    sp.simplify(commutator - expected_commutator) == sp.zeros(2),
    "noncommuting kernel",
)

# 2. Exact four-block skew-orientation witness.
q = sp.symbols("q", positive=True)
J = sp.Matrix([[0, -1], [1, 0]])
e1 = sp.Matrix([1, 0])
e2 = sp.Matrix([0, 1])
blocks = [e1, e2, -e1, -e2]
require(sum(blocks, sp.zeros(2, 1)) == sp.zeros(2, 1), "zero vector volume")

cost = sp.Integer(0)
for j in range(4):
    for i in range(j):
        lag = j - i
        interaction = (1 - q) ** 2 * q ** (lag - 1)
        cost += -(blocks[j].T * J * blocks[i])[0] * interaction

expected_cost = -(1 - q) ** 2 * (3 - q**2)
require(sp.factor(cost - expected_cost) == 0, "four-block exact cost")

# Independently recover the pair weight by multiplying the two elementary
# exponential integrals on equal adjacent blocks.
tau = sp.symbols("tau", positive=True)
i, j = sp.symbols("i j", integer=True, positive=True)
left = sp.exp(-(j - 1) * tau) - sp.exp(-j * tau)
right = sp.exp(i * tau) - sp.exp((i - 1) * tau)
pair_weight = sp.simplify(left * right)
pair_expected = sp.exp(-(j - i - 1) * tau) * (1 - sp.exp(-tau)) ** 2
require(sp.simplify(pair_weight - pair_expected) == 0, "pair interaction weight")

# 3. Stable but nondissipative drift.
A_bad = sp.Matrix([[1, 3], [0, 1]])
x_bad = sp.Matrix([1, -1])
lam = sp.Symbol("lambda")
require(
    sp.expand(A_bad.charpoly(lam).as_expr() - (lam - 1) ** 2) == 0,
    "stable drift eigenvalues",
)
require((x_bad.T * A_bad * x_bad)[0] == -1, "negative drift direction")

# 4. Capped-readout smoothstep boundary.
u = sp.symbols("u", real=True)
smoothstep = 3 * u**2 - 2 * u**3
require(smoothstep.subs(u, 0) == 0, "smoothstep left value")
require(smoothstep.subs(u, 1) == 1, "smoothstep right value")
require(sp.diff(smoothstep, u).subs(u, 0) == 0, "smoothstep left derivative")
require(sp.diff(smoothstep, u).subs(u, 1) == 0, "smoothstep right derivative")

result = {
    "status": "PASS",
    "checks": {
        "safe_storage_matching": True,
        "safe_drift_dissipation": True,
        "safe_kernel_noncommutation": True,
        "four_block_zero_vector_volume": True,
        "four_block_exact_negative_cost": True,
        "pair_interaction_weight": True,
        "stable_nondissipative_eigenvalues": True,
        "stable_negative_drift_direction": True,
        "capped_readout_C1_boundaries": True,
    },
    "four_block_cost": "-(1-exp(-tau))^2*(3-exp(-2*tau))",
    "negative_drift_direction": {
        "A": [[1, 3], [0, 1]],
        "x": [1, -1],
        "xTAx": -1,
    },
}

package = Path(__file__).resolve().parents[1]
out = package / "results" / "matrix_roundtrip_first_order_verification.json"
tmp = out.with_name("." + out.name + ".tmp")
with tmp.open("w", encoding="utf-8") as handle:
    json.dump(result, handle, indent=2, sort_keys=True)
    handle.write("\n")
    handle.flush()
    os.fsync(handle.fileno())
os.replace(tmp, out)
directory_fd = os.open(str(out.parent), os.O_RDONLY)
os.fsync(directory_fd)
os.close(directory_fd)

print(json.dumps(result, indent=2, sort_keys=True))


==> anc/checks/verify_prony_permanent_shift.py <==
#!/usr/bin/env python3
"""Deterministic high-precision check of the Prony permanent-shift identity."""

from __future__ import annotations

import json
import os
import random
from pathlib import Path

import mpmath as mp
import sympy as sp


mp.mp.dps = 80

P = sp.symbols("p")
LAM_SP = [sp.Rational(1), sp.Rational(4)]
A_SP = [sp.Rational(2), sp.Rational(1)]
LAM = [mp.mpf(1), mp.mpf(4)]
A = [mp.mpf(2), mp.mpf(1)]

CASES = {
    "g_positive": sp.Rational(1),       # b=4; every weight positive
    "g_negative_b_positive": sp.Rational(-1),  # b=2; one negative inverse mode
    "g_negative_b_negative": sp.Rational(-5),  # b=-2; negative atom weight
}

CONTROLS = {
    "arbitrary_volume": {
        "durations": [sp.Rational(1, 7), sp.Rational(2, 11), sp.Rational(1, 5), sp.Rational(3, 17)],
        "rates": [sp.Rational(3, 2), sp.Rational(-7, 5), sp.Rational(4, 3), sp.Rational(-2, 7)],
    },
    "exact_round_trip": {
        "durations": [sp.Rational(1, 6)] * 6,
        "rates": [sp.Rational(1), sp.Rational(-2), sp.Rational(3, 2), sp.Rational(-1, 4), sp.Rational(3, 4), sp.Rational(-1)],
    },
}


def seeded_rational_controls() -> dict:
    """Return reproducible pseudo-random PC controls with exact rational data.

    The last rate of each round trip is solved in ``QQ`` rather than rounded,
    so zero terminal volume is an exact construction property.
    """
    rng = random.Random(20260829)
    controls: dict[str, dict[str, list[sp.Rational]]] = {}
    for sample in range(1, 5):
        durations = [
            sp.Rational(rng.randint(1, 7), rng.randint(8, 19))
            for _ in range(7)
        ]
        rates = [
            sp.Rational(rng.randint(-13, 13), rng.randint(3, 11))
            for _ in range(6)
        ]
        if all(rate == 0 for rate in rates):
            rates[0] = sp.Rational(1)
        rates.append(-sum(d * r for d, r in zip(durations[:-1], rates)) / durations[-1])
        assert sum(d * r for d, r in zip(durations, rates)) == 0
        controls[f"seeded_random_round_trip_{sample}"] = {
            "durations": durations,
            "rates": rates,
        }
    return controls


CONTROLS.update(seeded_rational_controls())


def m(x: sp.Expr | int) -> mp.mpf:
    return mp.mpf(str(sp.N(x, 90)))


def primitive(x: mp.mpf) -> mp.mpf:
    # h(x)=x+x^3 is continuous and strictly increasing.
    return x * x / 2 + x**4 / 4


def readout(x: mp.mpf) -> mp.mpf:
    return x + x**3


def inverse_data(g_sp: sp.Rational) -> dict:
    r_sp = g_sp + sum(ai * P / (P + li) for ai, li in zip(A_SP, LAM_SP))
    num, _ = sp.fraction(sp.together(r_sp))
    roots_sp = sp.nroots(num, n=75, maxsteps=200)
    roots = sorted((mp.mpf(str(sp.re(z))) for z in roots_sp), key=lambda x: x)
    mus = [-z for z in roots]
    g = m(g_sp)
    b = g + sum(A)

    def rprime(x: mp.mpf) -> mp.mpf:
        return sum(ai * li / (x + li) ** 2 for ai, li in zip(A, LAM))

    cs = [1 / rprime(-mu) for mu in mus]
    weights = [1 / b] + [c / mu for c, mu in zip(cs, mus)]

    # Exact rational-function check, independent of numerical roots/residues.
    exact_reciprocal = sp.cancel(1 / r_sp)
    exact_apart = sp.apart(exact_reciprocal, P, extension=True)

    sample_residuals = []
    for x in [mp.mpf("0.25"), mp.mpf("2.5"), mp.mpf("11")]:
        r = g + sum(ai * x / (x + li) for ai, li in zip(A, LAM))
        rhs = 1 / b + sum(c / (x + mu) for c, mu in zip(cs, mus))
        sample_residuals.append(abs(1 / r - rhs))

    return {
        "g": g,
        "b": b,
        "mus": mus,
        "cs": cs,
        "weights": weights,
        "exact_reciprocal": str(exact_reciprocal),
        "exact_apart": str(exact_apart),
        "partial_fraction_max_residual": max(sample_residuals),
        "weight_sum_residual": abs(sum(weights) - 1 / g),
    }


def run_control(data: dict, control: dict) -> dict:
    g = data["g"]
    b = data["b"]
    mus = data["mus"]
    cs = data["cs"]
    weights = data["weights"]

    q = mp.mpf("0")
    xs = [mp.mpf("0") for _ in A]
    zs = [mp.mpf("0") for _ in mus]
    cost = mp.mpf("0")
    diss = mp.mpf("0")

    for dur_sp, rate_sp in zip(control["durations"], control["rates"]):
        ell = m(dur_sp)
        v = m(rate_sp)
        q0 = q
        x0 = list(xs)
        z0 = list(zs)

        constant = g * q0 + sum(ai * v / li for ai, li in zip(A, LAM))
        linear = g * v
        exp_coeffs = [ai * (xi - v / li) for ai, xi, li in zip(A, x0, LAM)]

        def dstate(u: mp.mpf) -> mp.mpf:
            return constant + linear * u + sum(
                ci * mp.exp(-li * u) for ci, li in zip(exp_coeffs, LAM)
            )

        def zstate(j: int, u: mp.mpf) -> mp.mpf:
            mu = mus[j]
            ans = z0[j] * mp.exp(-mu * u)
            ans += constant * (1 - mp.exp(-mu * u))
            ans += linear * (u - (1 - mp.exp(-mu * u)) / mu)
            for ci, li in zip(exp_coeffs, LAM):
                if abs(mu - li) < mp.mpf("1e-60"):
                    ans += mu * ci * u * mp.exp(-mu * u)
                else:
                    ans += mu * ci * (mp.exp(-li * u) - mp.exp(-mu * u)) / (mu - li)
            return ans

        cost += mp.quad(lambda u: v * readout(dstate(u)), [0, ell])
        for j, c in enumerate(cs):
            diss += c * mp.quad(
                lambda u, j=j: (dstate(u) - zstate(j, u))
                * (readout(dstate(u)) - readout(zstate(j, u))),
                [0, ell],
            )

        q += v * ell
        xs = [
            xi * mp.exp(-li * ell) + v * (1 - mp.exp(-li * ell)) / li
            for xi, li in zip(x0, LAM)
        ]
        zs = [zstate(j, ell) for j in range(len(mus))]

    d_terminal = g * q + sum(ai * xi for ai, xi in zip(A, xs))
    endpoint = weights[0] * primitive(d_terminal) + sum(
        w * primitive(z) for w, z in zip(weights[1:], zs)
    )
    storage = primitive(g * q) / g
    identity_residual = abs(cost - endpoint - diss)

    tol = mp.mpf("1e-55")
    assert identity_residual < tol, identity_residual
    assert diss >= -tol
    assert endpoint - storage >= -tol
    assert cost - storage >= -tol

    return {
        "terminal_volume": q,
        "cost": cost,
        "endpoint": endpoint,
        "dissipation": diss,
        "permanent_storage": storage,
        "identity_residual": identity_residual,
        "endpoint_minus_storage": endpoint - storage,
        "cost_minus_storage": cost - storage,
    }


def encode(obj):
    if isinstance(obj, mp.mpf):
        return mp.nstr(obj, 70)
    if isinstance(obj, list):
        return [encode(x) for x in obj]
    if isinstance(obj, dict):
        return {k: encode(v) for k, v in obj.items()}
    return obj


def main() -> None:
    result = {
        "precision_decimal_digits": mp.mp.dps,
        "pseudo_random_seed": 20260829,
        "kernel": "g + 2 exp(-t) + exp(-4t)",
        "readout": "h(x)=x+x^3",
        "controls": {
            name: {
                "durations": [str(x) for x in control["durations"]],
                "rates": [str(x) for x in control["rates"]],
                "exact_volume": str(
                    sum(
                        duration * rate
                        for duration, rate in zip(control["durations"], control["rates"])
                    )
                ),
            }
            for name, control in CONTROLS.items()
        },
        "cases": {},
    }
    for name, g_sp in CASES.items():
        data = inverse_data(g_sp)
        signs = [mp.sign(w) for w in data["weights"]]
        if g_sp > 0:
            assert signs == [1, 1, 1]
            assert all(mu > 0 for mu in data["mus"])
        elif data["b"] > 0:
            assert signs.count(-1) == 1 and signs.count(1) == 2
            assert sum(mu < 0 for mu in data["mus"]) == 1
        else:
            assert signs == [-1, 1, 1]
            assert all(mu > 0 for mu in data["mus"])
        assert all(c > 0 for c in data["cs"])
        assert data["partial_fraction_max_residual"] < mp.mpf("1e-65")
        assert data["weight_sum_residual"] < mp.mpf("1e-65")

        case_result = dict(data)
        case_result["weight_signs"] = [int(s) for s in signs]
        case_result["controls"] = {
            control_name: run_control(data, control)
            for control_name, control in CONTROLS.items()
        }
        result["cases"][name] = case_result

    result["status"] = "PASS"
    encoded = encode(result)
    out = Path(__file__).resolve().parents[1] / "results" / "prony_permanent_shift_verification.json"
    tmp = out.with_name(f".{out.name}.{os.getpid()}.tmp")
    payload = json.dumps(encoded, indent=2, sort_keys=True) + "\n"
    with open(tmp, "w", encoding="utf-8") as handle:
        handle.write(payload)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(tmp, out)
    directory_fd = os.open(out.parent, os.O_RDONLY)
    try:
        os.fsync(directory_fd)
    finally:
        os.close(directory_fd)
    print(json.dumps({"status": "PASS", "result": str(out)}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/checks/verify_signed_two_mode_frontier.py <==
#!/usr/bin/env python3
"""Exact algebra audit for notes/signed_two_mode_frontier.md."""

from __future__ import annotations

import json
from fractions import Fraction

import sympy as sp


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


p, g = sp.symbols("p g", real=True)

# ---------------------------------------------------------------------------
# 1. General two-mode inverse algebra.
# ---------------------------------------------------------------------------
l1, l2, a1s, a2s = sp.symbols(
    "lambda_1 lambda_2 a_1 a_2", positive=True
)
# Positivity assumptions on a1s,a2s are irrelevant to the polynomial identity.
A = a1s + a2s
M0 = a1s * l2 + a2s * l1
Minf = a1s * l1 + a2s * l2
b = g + A
d = g * (l1 + l2) + M0
e = g * l1 * l2
K = (p + l1) * (p + l2)
P = b * p**2 + d * p + e
R_direct = g + a1s * p / (p + l1) + a2s * p / (p + l2)
require(sp.simplify(R_direct - P / K) == 0, "R=P/K identity failed")
ell_hat = sp.simplify(1 / R_direct - 1 / b)
ell_hat_expected = (Minf * p + A * l1 * l2) / (b * P)
require(
    sp.simplify(ell_hat - ell_hat_expected) == 0,
    "general inverse-density formula failed",
)
require(
    sp.simplify(A * (l1 + l2) - (M0 + Minf)) == 0,
    "moment-sum identity failed",
)

# ---------------------------------------------------------------------------
# 2. Exact signed-safe kernel generated by a stable negative complement.
# ---------------------------------------------------------------------------
sqrt921 = sp.sqrt(921)
lam_slow = (sp.Integer(51) - sqrt921) / 40
lam_fast = (sp.Integer(51) + sqrt921) / 40
g_safe = -sp.Rational(20, 21)
a_slow = (sp.Integer(5833) + 197 * sqrt921) / 25788
a_fast = (sp.Integer(5833) - 197 * sqrt921) / 25788

Lhat = -2 + 1 / (p + 1) - sp.Rational(1, 10) / (p + 2)
Ghat = sp.factor(1 / (p * Lhat))
Ghat_expected = (
    g_safe / p
    + a_slow / (p + lam_slow)
    + a_fast / (p + lam_fast)
)
require(
    sp.simplify(Ghat - Ghat_expected) == 0,
    "safe-kernel partial fractions failed",
)
require(
    sp.simplify(p * Ghat * Lhat - 1) == 0,
    "complementary inverse product failed",
)
require(sp.simplify(sp.limit(p * Ghat, p, 0) - g_safe) == 0, "DC gain")
require(
    sp.simplify(sp.limit(p * Ghat, p, sp.oo) + sp.Rational(1, 2)) == 0,
    "instantaneous gain",
)
require(197**2 * 921 - 5833**2 == 1_719_200, "negative-residue square test")
require(bool(a_slow > 0), "slow coefficient is not positive")
require(bool(a_fast < 0), "fast coefficient is not negative")
require(bool(lam_slow > 0 and lam_fast > lam_slow), "decay-rate order")
require(
    -2 + sp.integrate(sp.exp(-p), (p, 0, sp.oo))
    - sp.Rational(1, 10) * sp.integrate(sp.exp(-2 * p), (p, 0, sp.oo))
    == -sp.Rational(21, 20),
    "total inverse mass",
)

# The factorizations used in the analytic sign proof.
t = sp.symbols("t", nonnegative=True)
ell = sp.exp(-t) - sp.Rational(1, 10) * sp.exp(-2 * t)
require(
    sp.simplify(ell - sp.exp(-t) * (1 - sp.exp(-t) / 10)) == 0,
    "ell positivity factor",
)
require(
    sp.simplify(
        sp.diff(ell, t) + sp.exp(-t) * (1 - sp.exp(-t) / 5)
    )
    == 0,
    "ell derivative factor",
)

# ---------------------------------------------------------------------------
# 3. Exact all-g nonlinear witness for H*=2e^-t-e^-2t.
# ---------------------------------------------------------------------------
omega = sp.symbols("omega", real=True)
spectral = sp.re(
    2 / (1 + sp.I * omega) - 1 / (2 + sp.I * omega)
).expand(complex=True)
spectral_expected = 6 / ((1 + omega**2) * (4 + omega**2))
require(sp.simplify(spectral - spectral_expected) == 0, "frequency density")


def impulse_states(
    permanent: Fraction,
    volumes: list[Fraction],
    wait_powers: list[int],
) -> list[tuple[Fraction, Fraction]]:
    """Pre/post states for H*=2e^-t-e^-2t and waits k log 2."""

    q_state = Fraction(0)
    x1 = Fraction(0)
    x2 = Fraction(0)
    instantaneous = permanent + 1
    states: list[tuple[Fraction, Fraction]] = []
    for j, volume in enumerate(volumes):
        before = permanent * q_state + 2 * x1 - x2
        after = before + instantaneous * volume
        states.append((before, after))
        q_state += volume
        x1 += volume
        x2 += volume
        if j < len(volumes) - 1:
            k = wait_powers[j]
            x1 *= Fraction(1, 2) ** k
            x2 *= Fraction(1, 4) ** k
    require(q_state == 0, "pulse train is not a round trip")
    return states


volumes = list(map(Fraction, [5, -6, 1, 1, -1]))
waits = [1, 1, 3, 4]
states_symbolic = [
    (0, 5 * g + 5),
    (5 * g + sp.Rational(15, 4), -g - sp.Rational(9, 4)),
    (-g - sp.Rational(37, 16), -sp.Rational(21, 16)),
    (-sp.Rational(189, 1024), g + sp.Rational(835, 1024)),
    (
        g + sp.Rational(28675, 262144),
        -sp.Rational(233469, 262144),
    ),
]
for permanent in [Fraction(-99, 100), Fraction(-15, 16), Fraction(1), Fraction(20)]:
    exact = impulse_states(permanent, volumes, waits)
    expected = [
        (
            Fraction(
                sp.Rational(
                    sp.sympify(x).subs(
                        g, sp.Rational(permanent.numerator, permanent.denominator)
                    )
                )
            ),
            Fraction(
                sp.Rational(
                    sp.sympify(y).subs(
                        g, sp.Rational(permanent.numerator, permanent.denominator)
                    )
                )
            ),
        )
        for x, y in states_symbolic
    ]
    require(exact == expected, f"five-pulse state table failed at g={permanent}")


def upper_hinge(x: Fraction, z: Fraction) -> Fraction:
    return max(Fraction(0), x - z)


def impulse_step_cost(
    permanent: Fraction, states: list[tuple[Fraction, Fraction]], z: Fraction
) -> Fraction:
    b_value = permanent + 1
    require(b_value != 0, "use b=0 formula")
    # The normalized step differs from the upper-hinge derivative by a
    # constant. Its integral vanishes because the pulse volumes sum to zero.
    return sum(
        (upper_hinge(after, z) - upper_hinge(before, z)) / b_value
        for before, after in states
    )


# One exact point in each symbolic ordering region, including the boundary.
g_left = Fraction(-99, 100)
states_left = impulse_states(g_left, volumes, waits)
z_left = Fraction(-1, 2) * g_left - Fraction(57, 32)
require(
    impulse_step_cost(g_left, states_left, z_left) == -1,
    "left-region cost",
)

g_boundary = Fraction(-15, 16)
states_boundary = impulse_states(g_boundary, volumes, waits)
require(
    impulse_step_cost(g_boundary, states_boundary, Fraction(-43, 32))
    == -Fraction(1, 2),
    "boundary cost",
)

for g_right in [Fraction(-9, 10), Fraction(0), Fraction(1), Fraction(20)]:
    states_right = impulse_states(g_right, volumes, waits)
    z_right = -g_right / 2 - Fraction(57, 32)
    require(
        impulse_step_cost(g_right, states_right, z_right)
        == -Fraction(1, 16) / (g_right + 1),
        f"right-region cost at g={g_right}",
    )

# Singular b=0 pulse train.
singular_volumes = list(map(Fraction, [-3, 1, 7, -6, 1]))
singular_waits = [1, 2, 1, 1]
singular_states = impulse_states(Fraction(-1), singular_volumes, singular_waits)
singular_pre = [before for before, _ in singular_states]
require(
    singular_pre
    == [
        Fraction(0),
        Fraction(3, 4),
        Fraction(111, 64),
        Fraction(31, 256),
        -Fraction(513, 1024),
    ],
    "singular state table",
)
z_singular = -Fraction(513, 2048)
singular_cost = sum(
    volume * (-1 if before < z_singular else 0)
    for volume, before in zip(singular_volumes, singular_pre)
)
require(singular_cost == -1, "singular impulse cost")

# ---------------------------------------------------------------------------
# 4. Residue-product identity.
# ---------------------------------------------------------------------------
p1, p2 = sp.symbols("p_1 p_2", real=True)
K1 = (p1 + l1) * (p1 + l2)
K2 = (p2 + l1) * (p2 + l2)
c_product_from_roots = -K1 * K2 / (b**2 * (p1 - p2) ** 2)
# At the two original poles:
P_l1 = -a1s * l1 * (l2 - l1)
P_l2 = a2s * l2 * (l2 - l1)
K_product_via_P = P_l1 * P_l2 / b**2
residue_product_expected = (
    a1s
    * a2s
    * l1
    * l2
    * (l2 - l1) ** 2
    / (b**4 * (p1 - p2) ** 2)
)
require(
    sp.simplify(
        -K_product_via_P / (b**2 * (p1 - p2) ** 2)
        - residue_product_expected
    )
    == 0,
    "residue-product sign identity",
)

record = {
    "status": "PASS",
    "checks": {
        "general_inverse_algebra": True,
        "safe_signed_kernel_exact_reciprocal": True,
        "safe_signed_kernel_negative_fast_weight": True,
        "safe_complement_positive_decreasing": True,
        "identity_frequency_density_strictly_positive": True,
        "five_pulse_exact_state_table": True,
        "five_pulse_negative_cost_regions": True,
        "singular_b_zero_negative_cost": True,
        "inverse_residue_product_sign": True,
    },
    "safe_example": {
        "g": "-20/21",
        "b": "-1/2",
        "beta": "-2",
        "inverse_total_mass": "-21/20",
        "lambda_slow": str(lam_slow),
        "lambda_fast": str(lam_fast),
        "a_slow": str(a_slow),
        "a_fast": str(a_fast),
    },
    "unsafe_identity_positive_family": {
        "transient": "2*exp(-t)-exp(-2*t)",
        "frequency_density": "6/((1+w^2)*(4+w^2))",
        "all_permanent_shifts_fail": True,
    },
}
print(json.dumps(record, indent=2, sort_keys=True))


==> anc/checks/verify_time_inhomogeneous_roundtrip.py <==
#!/usr/bin/env python3
"""Exact audit for the time-inhomogeneous first-order round-trip theorem."""

from __future__ import annotations

import json
import os
from pathlib import Path

import sympy as sp


def require(condition: bool, label: str) -> None:
    if not condition:
        raise AssertionError(label)


# ---------------------------------------------------------------------------
# 1. Pointwise algebra behind the storage and volume identities.
# ---------------------------------------------------------------------------
D, Dp, b, bp, rho, H, F = sp.symbols(
    "D Dprime b bprime rho H F", real=True, nonzero=True
)
c1 = (bp + rho * b) / b**2
c2 = rho / b
Phi = D * H - F

# Here H=h(D), Dp=D', and dF(D)/dt=H*Dp.
volume_integrand = (Dp + rho * D) / b
volume_rhs = Dp / b - D * bp / b**2 + c1 * D
require(sp.simplify(volume_integrand - volume_rhs) == 0, "volume identity")

cost_integrand = volume_integrand * H
storage_derivative = H * Dp / b - F * bp / b**2
cost_rhs = storage_derivative + c1 * F + c2 * Phi
require(sp.simplify(cost_integrand - cost_rhs) == 0, "cost identity")

# The two coefficient inequalities are exactly the conditions in the note
# because b is assumed positive.
require(sp.factor(c1 * b**2 - (bp + rho * b)) == 0, "c1 coefficient")
require(sp.factor(c2 * b - rho) == 0, "c2 coefficient")


# ---------------------------------------------------------------------------
# 2. Exact analytic readout formulas used in the two necessity arguments.
# ---------------------------------------------------------------------------
n = sp.symbols("n", positive=True)
z = sp.symbols("z", real=True)
x = sp.symbols("x", positive=True)


def sigma(q: sp.Expr) -> sp.Expr:
    return 1 / (1 + sp.exp(-q))


# F-isolating shifted logistic.
sig = sigma(n * z - sp.sqrt(n))
sig0 = sigma(-sp.sqrt(n))
h_F = sig - sig0
primitive_F = (
    sp.log(1 + sp.exp(n * z - sp.sqrt(n)))
    - sp.log(1 + sp.exp(-sp.sqrt(n)))
) / n - z * sig0
require(sp.simplify(h_F.subs(z, 0)) == 0, "F readout normalization")
require(sp.simplify(sp.diff(primitive_F, z) - h_F) == 0, "F primitive")
require(
    sp.simplify(sp.diff(h_F, z) - n * sig * (1 - sig)) == 0,
    "F readout positive derivative",
)

# Phi-isolating exponential.
h_Phi = sp.exp(n * (z - x)) - sp.exp(-n * x)
primitive_Phi = (
    sp.exp(n * (z - x)) - sp.exp(-n * x)
) / n - z * sp.exp(-n * x)
Phi_Phi = sp.simplify(z * h_Phi - primitive_Phi)
require(sp.simplify(h_Phi.subs(z, 0)) == 0, "Phi readout normalization")
require(
    sp.simplify(sp.diff(primitive_Phi, z) - h_Phi) == 0,
    "Phi primitive",
)
require(
    sp.simplify(sp.diff(h_Phi, z) - n * sp.exp(n * (z - x))) == 0,
    "Phi readout positive derivative",
)
require(
    sp.limit(primitive_Phi.subs(z, x), n, sp.oo) == 0,
    "Phi family kills F at plateau",
)
require(
    sp.limit(Phi_Phi.subs(z, x), n, sp.oo) == x,
    "Phi family isolates Phi at plateau",
)

# Abstract two-bump cancellation used in both coefficient tests.
Aplus, Aminus, amp = sp.symbols(
    "Aplus Aminus amplitude", real=True, nonzero=True
)
y = amp * Aplus / Aminus
require(
    sp.simplify(amp * Aplus - y * Aminus) == 0,
    "two-bump exact volume cancellation",
)


# ---------------------------------------------------------------------------
# 3. Exact witness integrals from the note.
# ---------------------------------------------------------------------------
t = sp.symbols("t", real=True)

# rho=0, b=1/(1+t): c1=-1, c2=0.
D1 = sp.sin(2 * sp.pi * t)
volume1 = sp.integrate(-D1, (t, 0, 1))
cost1 = sp.integrate(-D1**2 / 2, (t, 0, 1))
v1 = (1 + t) * sp.diff(D1, t)
require(volume1 == 0, "decreasing-gain state-coordinate volume")
require(sp.integrate(v1, (t, 0, 1)) == 0, "decreasing-gain direct volume")
require(cost1 == -sp.Rational(1, 4), "decreasing-gain exact cost")

# rho=-1, b=e^t: c1=0, c2=-e^-t.
D2 = sp.sin(sp.pi * t)
v2 = sp.exp(-t) * (sp.diff(D2, t) - D2)
volume2 = sp.simplify(sp.integrate(v2, (t, 0, 1)))
cost2 = sp.simplify(sp.integrate(-sp.exp(-t) * D2**2 / 2, (t, 0, 1)))
cost2_expected = -sp.pi**2 * (1 - sp.exp(-1)) / (1 + 4 * sp.pi**2)
require(volume2 == 0, "negative-resilience direct volume")
require(sp.simplify(cost2 - cost2_expected) == 0, "negative-resilience exact cost")


result = {
    "status": "PASS",
    "checks": {
        "storage_dissipation_identity": True,
        "closed_state_volume_identity": True,
        "coefficient_equivalence": True,
        "analytic_F_readout": True,
        "analytic_Phi_readout": True,
        "two_bump_exact_volume_cancellation": True,
        "decreasing_gain_exact_roundtrip": True,
        "decreasing_gain_cost": str(cost1),
        "negative_resilience_exact_roundtrip": True,
        "negative_resilience_cost": str(cost2_expected),
    },
}

package = Path(__file__).resolve().parents[1]
out = package / "results" / "time_inhomogeneous_roundtrip_verification.json"
tmp = out.with_name(".time_inhomogeneous_roundtrip_verification.json.tmp")
with tmp.open("w", encoding="utf-8") as f:
    json.dump(result, f, indent=2, sort_keys=True)
    f.write("\n")
    f.flush()
    os.fsync(f.fileno())
os.replace(tmp, out)
fd = os.open(str(out.parent), os.O_RDONLY)
os.fsync(fd)
os.close(fd)
print(json.dumps(result, indent=2, sort_keys=True))


==> anc/checks/verify_two_mode_ceiling_classification.py <==
#!/usr/bin/env python3
"""Exact symbolic checks for notes/two_mode_ceiling_classification.md."""

from __future__ import annotations

import json
import os
from fractions import Fraction as F
from pathlib import Path

import sympy as sp


BASE = Path(__file__).resolve().parents[1]


def require(condition: bool, label: str) -> None:
    if not condition:
        raise AssertionError(label)


# Symbols are deliberately generic: the identities, not sampled floating-point
# values, are being checked.
p, w = sp.symbols("p w")
a1, a2, l1, l2 = sp.symbols("a1 a2 l1 l2", nonzero=True)
A = a1 + a2
B = a1 * l2 + a2 * l1
C = a1 * l1 + a2 * l2
L = l1 * l2
Slam = l1 + l2

# 1. Identity-frequency numerator and moment relation.
identity_density = a1 * l1 / (l1**2 + w**2) + a2 * l2 / (l2**2 + w**2)
identity_expected = (L * B + C * w**2) / ((l1**2 + w**2) * (l2**2 + w**2))
require(sp.simplify(identity_density - identity_expected) == 0, "identity spectral density")
require(sp.expand(B + C - Slam * A) == 0, "B+C=(lambda1+lambda2)A")

# 2. g=0 complementary inverse and the signed residue factor.
gamma0 = (C * B - A**2 * L) / (A**2 * B)
g0_lhs = (p + l1) * (p + l2) / (p * (A * p + B))
g0_rhs = 1 / A + (L / B) / p + gamma0 / (p + B / A)
require(sp.factor(g0_lhs - g0_rhs) == 0, "g=0 complementary decomposition")
require(
    sp.factor(C * B - A**2 * L - a1 * a2 * (l2 - l1) ** 2) == 0,
    "g=0 signed residue factor",
)
g0_B0_lhs = (p + l1) * (p + l2) / (A * p**2)
g0_B0_rhs = 1 / A + Slam / (A * p) + L / (A * p**2)
require(sp.cancel(g0_B0_lhs - g0_B0_rhs) == 0, "g=0,B=0 increasing complement")

# 3. b=0, C>0 derivative-feedthrough decomposition and residue factor.
q = A * L / C
gammab = -(L - q * Slam + q**2) / C
b0_lhs = -(p + l1) * (p + l2) / (C * p + A * L)
b0_rhs = -p / C - (Slam - q) / C + gammab / (p + q)
require(sp.factor(b0_lhs - b0_rhs) == 0, "b=0 complementary decomposition")
require(
    sp.factor(gammab - a1 * a2 * L * (l2 - l1) ** 2 / C**3) == 0,
    "b=0 signed residue factor",
)

# 4. b=0, C=0 polynomial endpoint.
b0_c0_lhs = -(p + l1) * (p + l2) / (A * L)
b0_c0_rhs = -(p**2 + Slam * p + L) / (A * L)
require(sp.expand(b0_c0_lhs - b0_c0_rhs) == 0, "b=0,C=0 polynomial inverse")

# 5. Four-cell unstable-cancellation separator.
R, Sm, U, V, theta, c = sp.symbols("R Sm U V theta c", nonzero=True)
x0 = -c * ((1 + theta) / R + R ** -2 + R ** -3)
x1 = c * (1 + theta)
x2 = c
x3 = c
require(sp.simplify(x0 + x1 / R + x2 / R**2 + x3 / R**3) == 0, "unstable moment")
k0 = U + V
a_lag1 = U * (R - 1) + V * (Sm - 1)
y1 = sp.expand(k0 * x1 + a_lag1 * x0)
y1_expected = c * (
    U / R * (theta + R ** -2)
    + V * (1 + theta + (1 - Sm) * ((1 + theta) / R + R ** -2 + R ** -3))
)
require(sp.factor(y1 - y1_expected) == 0, "four-cell cell-1 increment")

# 6. Fully rational strict witness from the note.
cs = F(-5, 36)
cu = F(8, 9)
mu = F(1, 2)
rho = F(1)
sm = F(1, 2)  # exp(-mu Delta), Delta=2 log 2
rr = F(4)  # exp(rho Delta)
VV = cs * (1 - sm) / mu
UU = cu * (rr - 1) / rho
n = 4
k = [VV * sm**j + UU * rr**j for j in range(n)]
aa = [k[0]] + [k[j] - k[j - 1] for j in range(1, n)]
xx = [F(-23, 16), F(9, 2), F(4), F(4)]
hh = [max(x - F(4), F(0)) for x in xx]
y = [sum(aa[i - j] * xx[j] for j in range(i + 1)) for i in range(n)]
cost = sum(hh[i] * y[i] for i in range(n))
require(sum(xx[i] * rr ** (-i) for i in range(n)) == 0, "rational unstable cancellation")
require(cost == F(-259, 2304), "rational four-cell cost")

# 7. Residues for that rational kernel are exactly the stated values.
g = F(-1)
a1q = F(-3)
a2q = F(10)
l1q = F(1)
l2q = F(3)
bq = g + a1q + a2q
Aq = a1q + a2q
Cq = a1q * l1q + a2q * l2q
cs_formula = (Cq * mu - Aq * l1q * l2q) / (bq**2 * (mu + rho))
cu_formula = (Cq * rho + Aq * l1q * l2q) / (bq**2 * (mu + rho))
require(bq == 6 and cs_formula == cs and cu_formula == cu, "rational inverse residues")

# 8. An exact C=0 singular example used as a regression point.
# G=-1+2e^{-t}-e^{-2t}: A=1, C=0, b=0.
require(F(2) * F(1) + F(-1) * F(2) == 0, "singular C=0 example")

# 9. Exact smooth time-rescaling factor at the C=0 endpoint.
tau, sigma, J1, J2 = sp.symbols("tau sigma J1 J2", positive=True)
asymmetric_bracket = sp.factor(
    Slam * J1 * (1 / tau + 1 / sigma)
    - sp.Rational(1, 2) * J2 * (1 / tau**2 - 1 / sigma**2)
)
asymmetric_expected = (1 / tau + 1 / sigma) * (
    Slam * J1 - J2 * (1 / tau - 1 / sigma) / 2
)
require(
    sp.factor(asymmetric_bracket - asymmetric_expected) == 0,
    "C=0 smooth time-rescaling factor",
)

result = {
    "status": "PASS",
    "checks": {
        "identity_frequency_gate": True,
        "g_zero_cp_decomposition": True,
        "g_zero_B_zero_increasing_complement": True,
        "g_zero_signed_residue_factor": True,
        "b_zero_derivative_inverse": True,
        "b_zero_signed_residue_factor": True,
        "b_zero_C_zero_polynomial": True,
        "gb_negative_four_cell_cancellation": True,
        "gb_negative_four_cell_cost_formula": True,
        "exact_rational_negative_cost": True,
        "b_zero_C_zero_smooth_time_rescaling": True,
    },
    "rational_witness": {
        "kernel": "-1 - 3*exp(-t) + 10*exp(-3*t)",
        "cell_width": "2*log(2)",
        "state_cells": [str(x) for x in xx],
        "readout": "max(x-4,0)",
        "cost": str(cost),
    },
}

out = BASE / "results/two_mode_ceiling_classification_verification.json"
tmp = out.with_name(".two_mode_ceiling_classification_verification.json.tmp")
with tmp.open("w", encoding="utf-8") as f:
    json.dump(result, f, indent=2, sort_keys=True)
    f.write("\n")
    f.flush()
    os.fsync(f.fileno())
os.replace(tmp, out)
fd = os.open(str(out.parent), os.O_RDONLY)
os.fsync(fd)
os.close(fd)
print(json.dumps(result, indent=2, sort_keys=True))


==> anc/checks/verify_two_mode_g0_cp_boundary.py <==
#!/usr/bin/env python3
"""Exact symbolic audit for notes/two_mode_g0_cp_boundary.md."""

from __future__ import annotations

import json
import os
from pathlib import Path

import sympy as sp


def require(condition: bool, label: str) -> None:
    if not condition:
        raise AssertionError(label)


p, t = sp.symbols("p t", positive=True)
a1, a2 = sp.symbols("a1 a2", real=True)
l1, l2 = sp.symbols("l1 l2", positive=True)

A = a1 + a2
B = a1 * l2 + a2 * l1
C = a1 * l1 + a2 * l2
lam_sum = l1 + l2
lam_prod = l1 * l2
gap = l2 - l1

require(sp.expand(B + C - lam_sum * A) == 0, "moment identity")

# Generic A != 0, B != 0 complementary inverse.
lhs = (p + l1) * (p + l2) / (p * (A * p + B))
gamma = (C * B - A**2 * lam_prod) / (A**2 * B)
rhs = 1 / A + (lam_prod / B) / p + gamma / (p + B / A)
require(sp.factor(lhs - rhs) == 0, "generic complementary inverse")
require(
    sp.factor(C * B - A**2 * lam_prod - a1 * a2 * gap**2) == 0,
    "signed residue factor",
)

ell = lam_prod / B + gamma * sp.exp(-(B / A) * t)
ell_prime_expected = -(a1 * a2 * gap**2 / A**3) * sp.exp(-(B / A) * t)
require(sp.simplify(sp.diff(ell, t) - ell_prime_expected) == 0, "density derivative")

# B=0 boundary, treated algebraically before imposing B=0.
b_zero_lhs = (p + l1) * (p + l2) / (A * p**2)
b_zero_rhs = 1 / A + lam_sum / (A * p) + lam_prod / (A * p**2)
require(sp.factor(b_zero_lhs - b_zero_rhs) == 0, "B=0 inverse")

# A=0 nonzero boundary: H-hat=B/((p+l1)(p+l2)).
a_zero_lhs = (p + l1) * (p + l2) / (B * p)
a_zero_rhs = p / B + lam_sum / B + lam_prod / (B * p)
require(sp.factor(a_zero_lhs - a_zero_rhs) == 0, "A=0 inverse")

# Reduced one-mode axes.
one_slow = sp.simplify(lhs.subs(a2, 0) - (1 / a1 + (l1 / a1) / p))
one_fast = sp.simplify(lhs.subs(a1, 0) - (1 / a2 + (l2 / a2) / p))
require(one_slow == 0, "slow one-mode complement")
require(one_fast == 0, "fast one-mode complement")

result = {
    "status": "PASS",
    "checks": {
        "moment_identity": True,
        "generic_complementary_inverse": True,
        "signed_residue_factor": True,
        "density_derivative": True,
        "B_zero_inverse": True,
        "A_zero_inverse": True,
        "slow_one_mode_boundary": True,
        "fast_one_mode_boundary": True,
    },
    "classification": "CP iff a1>=0 and a2>=0 (zero kernel included)",
}

package = Path(__file__).resolve().parents[1]
out = package / "results" / "two_mode_g0_cp_boundary_verification.json"
tmp = out.with_name("." + out.name + ".tmp")
with tmp.open("w", encoding="utf-8") as handle:
    json.dump(result, handle, indent=2, sort_keys=True)
    handle.write("\n")
    handle.flush()
    os.fsync(handle.fileno())
os.replace(tmp, out)
directory_fd = os.open(str(out.parent), os.O_RDONLY)
os.fsync(directory_fd)
os.close(directory_fd)
print(json.dumps(result, indent=2, sort_keys=True))


==> anc/checks/verify_two_mode_opposite_sector.py <==
#!/usr/bin/env python3
"""Exact-algebra audit for the opposite-sign and singular two-mode closure."""

from __future__ import annotations

import json

import sympy as sp


def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


p = sp.symbols("p")
l1, l2, a1, a2, g = sp.symbols(
    "lambda_1 lambda_2 a_1 a_2 g", nonzero=True
)
A = a1 + a2
M0 = a1 * l2 + a2 * l1
Minf = a1 * l1 + a2 * l2
b = g + A
K = (p + l1) * (p + l2)
P = b * p**2 + (g * (l1 + l2) + M0) * p + g * l1 * l2
R_direct = g + a1 * p / (p + l1) + a2 * p / (p + l2)

require(sp.simplify(R_direct - P / K) == 0, "R=P/K")
require(
    sp.simplify(P.subs(p, -l1) + a1 * l1 * (l2 - l1)) == 0,
    "P(-lambda_1)",
)
require(
    sp.simplify(P.subs(p, -l2) - a2 * l2 * (l2 - l1)) == 0,
    "P(-lambda_2)",
)

# ---------------------------------------------------------------------------
# 1. Exact four-cell algebra in the gb<0 sector.
# ---------------------------------------------------------------------------
u, s, kappa, mu, R, S, c, theta = sp.symbols(
    "u s kappa mu R S c theta", nonzero=True
)
U = u * (R - 1) / kappa
V = s * (1 - S) / mu
x0 = -c * ((1 + theta) / R + R**-2 + R**-3)
x1 = c * (1 + theta)
x2 = c
x3 = c
require(
    sp.simplify(x0 + x1 / R + x2 / R**2 + x3 / R**3) == 0,
    "unstable cancellation",
)
k0 = U + V
k1 = U * R + V * S
y1 = sp.expand(k0 * x1 + (k1 - k0) * x0)
y1_expected = c * (
    U / R * (theta + R**-2)
    + V
    * (
        1
        + theta
        + (1 - S) * ((1 + theta) / R + R**-2 + R**-3)
    )
)
require(sp.simplify(y1 - y1_expected) == 0, "four-cell cost identity")

# A representative exact rational instance from
# g=-1, lambda=(1,3), a=(-3,10), whose inverse poles are +1 and -1/2.
vals = {
    u: sp.Rational(8, 9),
    s: -sp.Rational(5, 36),
    kappa: 1,
    mu: sp.Rational(1, 2),
    R: 4,
    S: sp.Rational(1, 2),
    c: 1,
    theta: sp.Rational(1, 100),
}
y1_exact = sp.factor(y1.subs(vals))
cost_exact = sp.factor((c * theta * y1).subs(vals))
require(y1_exact == -sp.Rational(13237, 115200), "representative y1")
require(cost_exact == -sp.Rational(13237, 11520000), "negative hinge cost")

# Verify that exact kernel and its inverse residues.
G_example = -1 - 3 * p / (p + 1) + 10 * p / (p + 3)
inverse_example = sp.apart(1 / G_example, p)
require(
    sp.simplify(
        inverse_example
        - (
            sp.Rational(1, 6)
            + sp.Rational(8, 9) / (p - 1)
            - sp.Rational(5, 36) / (p + sp.Rational(1, 2))
        )
    )
    == 0,
    "representative reciprocal partial fractions",
)

# ---------------------------------------------------------------------------
# 2. Singular b=0, M_infinity>0 inverse algebra.
# ---------------------------------------------------------------------------
nu = sp.simplify(A * l1 * l2 / Minf)
q = sp.simplify((nu - l1) * (nu - l2))
q_expected = -a1 * a2 * l1 * l2 * (l2 - l1) ** 2 / Minf**2
require(sp.simplify(q - q_expected) == 0, "singular residue sign identity")

R_b0 = -(Minf * p + A * l1 * l2) / K
cstar = -q / Minf
inverse_b0_expected = (
    -p / Minf + (nu - l1 - l2) / Minf + cstar / (p + nu)
)
require(
    sp.simplify(1 / R_b0 - inverse_b0_expected) == 0,
    "singular first-order inverse decomposition",
)

# The g=0 complementary-density residue.
g0_gamma_numerator = sp.expand(M0 * Minf - A**2 * l1 * l2)
require(
    sp.factor(g0_gamma_numerator - a1 * a2 * (l2 - l1) ** 2) == 0,
    "g=0 complementary-density sign identity",
)

# Exact signed representative: lambda=(1,3), a=(-1,3), g=-2.
b0_values = {l1: 1, l2: 3, a1: -1, a2: 3}
require(sp.simplify(Minf.subs(b0_values) - 8) == 0, "M_infinity example")
require(sp.simplify(nu.subs(b0_values) - sp.Rational(3, 4)) == 0, "nu")
require(
    sp.simplify(cstar.subs(b0_values) + sp.Rational(9, 128)) == 0,
    "negative stable residue",
)

# ---------------------------------------------------------------------------
# 3. Higher-order M_infinity=0 boundary.
# ---------------------------------------------------------------------------
# lambda=(1,3), a=(3,-1), A=2, g=-2 has b=0 and M_infinity=0.
mh_values = {l1: 1, l2: 3, a1: 3, a2: -1, g: -2}
require(sp.simplify(b.subs(mh_values)) == 0, "higher-order b=0")
require(sp.simplify(Minf.subs(mh_values)) == 0, "higher-order M_infinity=0")
inverse_mh = sp.simplify((1 / R_direct).subs(mh_values))
require(
    sp.simplify(inverse_mh + (p**2 + 4 * p + 3) / 6) == 0,
    "higher-order polynomial inverse",
)

# For h=exp(x)-1 and a triangular state, the analytic cost sign is
# proportional to (V+W)[lambda_1+lambda_2-(V-W)/2].
Vspeed = sp.Integer(10)
Wspeed = sp.Integer(1)
bracket = 4 - (Vspeed - Wspeed) / 2
require(bracket == -sp.Rational(1, 2), "asymmetric-speed negative bracket")

# A fully smooth exact state/readout audit of the same mechanism.  The
# seventh-degree beta smoothstep and its first three derivatives vanish as
# needed at the compact-support endpoints.  Use h(x)=x+x^3.
z = sp.symbols("z", real=True)
phi = 35 * z**4 - 84 * z**5 + 70 * z**6 - 20 * z**7
phi_prime = sp.factor(sp.diff(phi, z))
require(phi_prime == 140 * z**3 * (z - 1) ** 3 * -1, "smoothstep derivative")
for order in range(1, 4):
    require(sp.diff(phi, z, order).subs(z, 0) == 0, "left flat endpoint")
    require(sp.diff(phi, z, order).subs(z, 1) == 0, "right flat endpoint")
J1 = sp.integrate((1 + 3 * phi**2) * phi_prime**2, (z, 0, 1))
J2 = sp.integrate(6 * phi * phi_prime**3, (z, 0, 1))
require(J1 == sp.Rational(30025310, 9561123), "smooth exact J1")
require(J2 == sp.Rational(411600, 46189), "smooth exact J2")
tau = sp.Rational(1, 10)
sigma = sp.Integer(1)
smooth_bracket = sp.factor(4 * J1 - J2 * (1 / tau - 1 / sigma) / 2)
require(smooth_bracket == -sp.Rational(15488480, 562419), "smooth negative cost")

record = {
    "status": "PASS",
    "checks": {
        "transfer_polynomial": True,
        "original_pole_evaluations": True,
        "four_cell_unstable_cancellation": True,
        "four_cell_cost_identity": True,
        "representative_exact_negative_cost": str(cost_exact),
        "representative_inverse_partial_fractions": str(inverse_example),
        "b_zero_inverse_decomposition": True,
        "b_zero_residue_sign_identity": True,
        "g_zero_complementary_density_sign_identity": True,
        "higher_order_polynomial_inverse": True,
        "higher_order_asymmetric_speed_bracket": str(bracket),
        "higher_order_smooth_exact_bracket": str(smooth_bracket),
    },
}
print(json.dumps(record, indent=2, sort_keys=True))


==> anc/checks/verify_two_mode_safe_example_and_regions.py <==
#!/usr/bin/env python3
"""Exact checks for Example 6.x (G=1+e^{-t}-e^{-2t}/8) and Figure 3.

Two-mode kernel G(t)=g+a1 e^{-l1 t}+a2 e^{-l2 t}.  With A=a1+a2, b=g+A,
M0=a1 l2+a2 l1, Minf=a1 l1+a2 l2 and P(p)=b p^2+(g(l1+l2)+M0)p+g l1 l2,
1/(p Ghat(p)) = 1/b + (Minf p + A l1 l2)/(b P(p)).  For real distinct poles
-mu1,-mu2 (0<mu1<mu2) and nu=A l1 l2/Minf, the density is nonnegative and
nonincreasing iff mu1 <= nu <= mu1+mu2 (Theorem 6.x, residue test).
"""
import json
import math
import random
import sympy as sp

p, t = sp.symbols("p t")
report = {}

# ---- 1. the printed example -------------------------------------------------
g, a1, a2, l1, l2 = sp.Integer(1), sp.Integer(1), -sp.Rational(1, 8), 1, 2
A, b = a1 + a2, g + a1 + a2
M0, Minf = a1 * l2 + a2 * l1, a1 * l1 + a2 * l2
P = sp.expand(b * p**2 + (g * (l1 + l2) + M0) * p + g * l1 * l2)
assert sp.simplify(P - (15 * p**2 + 39 * p + 16) / 8) == 0
Ghat = g / p + a1 / (p + l1) + a2 / (p + l2)
inv = sp.factor(sp.simplify(1 / (p * Ghat)))
assert sp.simplify(inv - 8 * (p + 1) * (p + 2) / (15 * p**2 + 39 * p + 16)) == 0
roots = sp.solve(P, p)
mu1, mu2 = sorted([-r for r in roots], key=lambda x: float(x))
assert sp.simplify(mu1 - (sp.Rational(13, 10) - sp.sqrt(561) / 30)) == 0
assert sp.simplify(mu2 - (sp.Rational(13, 10) + sp.sqrt(561) / 30)) == 0
nu = A * l1 * l2 / Minf
assert nu == sp.Rational(7, 3)
assert float(mu1) <= float(nu) <= float(mu1 + mu2) and mu1 + mu2 == sp.Rational(13, 5)
c1 = Minf * (nu - mu1) / (b**2 * (mu2 - mu1))
c2 = Minf * (mu2 - nu) / (b**2 * (mu2 - mu1))
assert sp.simplify(c1 - (sp.Rational(8, 75) + 248 * sp.sqrt(561) / 42075)) == 0
assert sp.simplify(c2 - (sp.Rational(8, 75) - 248 * sp.sqrt(561) / 42075)) == 0
assert sp.simplify(c1 + c2 - sp.Rational(16, 75)) == 0
assert sp.simplify(c1 * mu1 + c2 * mu2 - sp.Rational(64, 1125)) == 0
# direct partial fractions of the inverse agree with the residues
ell_hat = sp.apart(inv - 1 / b, p)
assert sp.simplify(ell_hat - (c1 / (p + mu1) + c2 / (p + mu2))) == 0
# density is positive and decreasing on a grid
ell = c1 * sp.exp(-mu1 * t) + c2 * sp.exp(-mu2 * t)
dell = sp.diff(ell, t)
for tv in [0, 0.1, 0.5, 1, 2, 5, 10]:
    assert float(ell.subs(t, tv)) > 0 and float(dell.subs(t, tv)) < 0
# kernel positive decreasing convex, not completely monotone (third derivative changes sign)
G = 1 + sp.exp(-t) - sp.exp(-2 * t) / 8
assert float(sp.diff(G, t, 3).subs(t, 0)) == 0 and float(sp.diff(G, t, 3).subs(t, 1)) < 0
report["example"] = {"mu1": str(mu1), "mu2": str(mu2), "nu": str(nu), "c1": str(c1), "c2": str(c2),
                     "ell0": str(sp.simplify(c1 + c2)), "minus_ell_prime0": str(sp.simplify(c1 * mu1 + c2 * mu2))}

# ---- 2. closed-form boundary for g=1, (l1,l2)=(1,2), a1>0 --------------------
a1s, a2s = sp.symbols("a1 a2", real=True)
As, bs = a1s + a2s, 1 + a1s + a2s
M0s, Minfs = 2 * a1s + a2s, a1s + 2 * a2s
B1 = 3 + M0s
nus = 2 * As / Minfs
# b^3 ell'(0+) = b A l1 l2 - Minf (g(l1+l2)+M0)
num = sp.expand(bs * As * 2 - Minfs * B1)
assert sp.factor(num) == sp.factor(-a1s * a2s - a1s - 4 * a2s)
assert sp.solve(num, a2s) == [-a1s / (a1s + 4)]
# Minf^2 P(-nu) = -2 a1 a2 b
E = sp.expand(bs * (2 * As) ** 2 - B1 * (2 * As) * Minfs + 2 * Minfs**2)
assert sp.factor(E) == sp.factor(-2 * a1s * a2s * bs)
# discriminant of P in a2
disc = sp.expand(B1**2 - 4 * bs * 2)
assert sp.expand(disc - (a2s**2 + (4 * a1s - 2) * a2s + (2 * a1s + 1) ** 2)) == 0
assert sp.expand(sp.discriminant(disc, a2s) + 32 * a1s) == 0  # negative for a1>0
report["closed_form_g1"] = {"ell_prime_zero_curve": "a2 = -a1/(a1+4)", "Minf^2 P(-nu)": "-2 a1 a2 b"}

# ---- 3. the residue test: symbolic identities and a numerical sanity check --
gs, l1s, l2s = sp.symbols("g lambda_1 lambda_2", real=True)
a1g, a2g = sp.symbols("a1g a2g", real=True)
Ag = a1g + a2g; bg = gs + Ag
M0g = a1g * l2s + a2g * l1s; Minfg = a1g * l1s + a2g * l2s
Bg = gs * (l1s + l2s) + M0g; Cg = gs * l1s * l2s
m1, m2 = sp.symbols("mu_1 mu_2", positive=True)
# P(p) = b (p+mu1)(p+mu2): substitute B = b(mu1+mu2), C = b mu1 mu2
sub = {Bg: bg * (m1 + m2), Cg: bg * m1 * m2}
nug = Ag * l1s * l2s / Minfg
ell_hat = (Minfg * p + Ag * l1s * l2s) / (bg * (bg * (p + m1) * (p + m2)))
c1g = sp.residue(ell_hat, p, -m1); c2g = sp.residue(ell_hat, p, -m2)
assert sp.simplify(c1g - Minfg * (nug - m1) / (bg**2 * (m2 - m1))) == 0
assert sp.simplify(c2g - Minfg * (m2 - nug) / (bg**2 * (m2 - m1))) == 0
assert sp.simplify(c1g + c2g - Minfg / bg**2) == 0
assert sp.simplify(c1g * m1 + c2g * m2 - Minfg * (m1 + m2 - nug) / bg**2) == 0
# ell'(0+) from the transform: lim p (p ell_hat - ell(0+)) = (b A l1 l2 - Minf B)/b^3
ellp0 = sp.limit(p * (p * ell_hat - Minfg / bg**2), p, sp.oo)
assert sp.simplify(ellp0 + Minfg * (m1 + m2 - nug) / bg**2) == 0
report["nu_test_identities"] = {"c1": "Minf(nu-mu1)/(b^2(mu2-mu1))", "c2": "Minf(mu2-nu)/(b^2(mu2-mu1))",
                                "ell(0+)": "Minf/b^2", "-ell'(0+)": "Minf(mu1+mu2-nu)/b^2"}


def classify(g, a1, a2, l1, l2):
    if a1 >= 0 and a2 >= 0:
        return True
    A = a1 + a2; b = g + A; M0 = a1 * l2 + a2 * l1; Minf = a1 * l1 + a2 * l2
    if M0 < 0 or Minf < 0 or b == 0 or g * b < 0 or Minf == 0:
        return False
    B = g * (l1 + l2) + M0; C = g * l1 * l2; disc = B * B - 4 * b * C
    if disc < 0:
        return False
    nu = A * l1 * l2 / Minf
    if disc == 0:
        mu = B / (2 * b)
        return mu > 0 and mu <= nu <= 2 * mu
    sq = math.sqrt(disc); mu1 = (B - sq) / (2 * b); mu2 = (B + sq) / (2 * b)
    mu1, mu2 = min(mu1, mu2), max(mu1, mu2)
    return mu1 > 0 and mu1 <= nu <= mu1 + mu2


def density_grid_ok(g, a1, a2, l1, l2):
    """Real distinct stable poles only: evaluate ell and ell' on a geometric grid."""
    A = a1 + a2; b = g + A; M0 = a1 * l2 + a2 * l1; Minf = a1 * l1 + a2 * l2
    B = g * (l1 + l2) + M0; C = g * l1 * l2; disc = B * B - 4 * b * C
    if disc <= 0:
        return None
    sq = math.sqrt(disc); mu1 = (B - sq) / (2 * b); mu2 = (B + sq) / (2 * b)
    mu1, mu2 = min(mu1, mu2), max(mu1, mu2)
    if mu1 <= 0:
        return None
    nu = A * l1 * l2 / Minf
    c1 = Minf * (nu - mu1) / (b * b * (mu2 - mu1)); c2 = Minf * (mu2 - nu) / (b * b * (mu2 - mu1))
    grid = [0.0] + [10 ** (-6 + 8.5 * k / 300) for k in range(301)]
    ell = [c1 * math.exp(-mu1 * tv) + c2 * math.exp(-mu2 * tv) for tv in grid]
    dell = [-c1 * mu1 * math.exp(-mu1 * tv) - c2 * mu2 * math.exp(-mu2 * tv) for tv in grid]
    scale = abs(c1) + abs(c2) + 1e-300
    return all(v >= -1e-13 * scale for v in ell) and all(d <= 1e-13 * scale * (mu1 + mu2) for d in dell)


random.seed(3)
agree = 0; total = 0
for _ in range(6000):
    l1 = random.uniform(0.2, 2); l2 = l1 + random.uniform(0.2, 3)
    g = random.choice([-1, 1]) * random.uniform(0.2, 3)
    a1 = random.uniform(-2, 3); a2 = random.uniform(-2, 3)
    A = a1 + a2; b = g + A; M0 = a1 * l2 + a2 * l1; Minf = a1 * l1 + a2 * l2
    if a1 * a2 >= 0 or M0 < 0 or Minf <= 0 or g * b <= 0:
        continue
    d = density_grid_ok(g, a1, a2, l1, l2)
    if d is None:
        continue
    total += 1
    agree += classify(g, a1, a2, l1, l2) == d
assert total > 300 and agree == total, (agree, total)
report["residue_test_vs_grid_density"] = {"compared": total, "agree": agree}

# ---- 4. figure boundaries ----------------------------------------------------
mism = 0; tested = 0
for i in range(1, 161):
    a1 = i / 40
    for j in range(-40, 1):
        a2 = j / 40
        boundary = -a1 / (a1 + 4)
        if abs(a2 - boundary) < 1e-9:
            continue  # points on the boundary are decided by rounding
        tested += 1
        mism += classify(1.0, a1, a2, 1.0, 2.0) != (a2 > boundary)
assert tested > 6000 and mism == 0, (tested, mism)
left = 0
for i in range(1, 40):
    a1 = -i / 40
    beta = (1 + math.sqrt(2 * abs(a1))) ** 2
    for a2 in [beta - 0.05, beta + 0.05, beta + 1.0, 0.5 * beta, 2 * abs(a1) + 0.01]:
        pred = a2 >= beta - 1e-12
        left += classify(1.0, a1, a2, 1.0, 2.0) != pred
assert left == 0
wedge = 0
for i in range(1, 60):
    a1 = i / 100
    lb = max(a1 / (a1 - 4), -(1 - math.sqrt(2 * a1)) ** 2) if a1 < 0.5 else 0.0
    for a2 in [lb - 0.002, lb + 0.002, -0.001, -0.05, -0.2]:
        if a2 >= 0:
            continue
        pred = (a1 < 0.5) and (a2 >= lb - 1e-12)
        wedge += classify(-1.0, a1, a2, 1.0, 2.0) != pred
assert wedge == 0
report["figure_boundaries"] = {"g=+1 right": "a2 >= -a1/(a1+4)", "g=+1 left": "a2 >= (1+sqrt(2|a1|))^2",
                               "g=-1 wedge": "0<a1<1/2, a2 >= max(a1/(a1-4), -(1-sqrt(2 a1))^2)", "mismatches": 0}
print(json.dumps({"pass": True, "report": report}, indent=1, sort_keys=True))


==> anc/data/eighty_block.json <==
{
  "kernel": "G(t)=1",
  "readout": "f(v)=v*abs(v)",
  "horizon": 1,
  "cell_count": 80,
  "rate_denominator": 1000000,
  "rate_numerators": [
    349626,
    358409,
    367869,
    378083,
    389137,
    401127,
    414163,
    428365,
    443870,
    460830,
    479412,
    499797,
    522184,
    546785,
    573826,
    603542,
    636180,
    671991,
    711233,
    754170,
    801068,
    852202,
    907854,
    968318,
    -190133,
    -191180,
    -192248,
    -193340,
    -194456,
    -195596,
    -196761,
    -197953,
    -199172,
    -200420,
    -201698,
    -203006,
    -204347,
    -205721,
    -207130,
    -208576,
    -210060,
    -211584,
    -213149,
    -214757,
    -216412,
    -218114,
    -219866,
    -221671,
    -223531,
    -225449,
    -227429,
    -229473,
    -231585,
    -233769,
    -236028,
    -238369,
    -240794,
    -243310,
    -245922,
    -248635,
    -251458,
    -254397,
    -257459,
    -260654,
    -263991,
    -267480,
    -271133,
    -274962,
    -278981,
    -283206,
    -287653,
    -292342,
    -297293,
    -302529,
    -308077,
    -313966,
    -320230,
    -326903,
    -334029,
    -341654
  ],
  "exact_ratio": "46525312884098154559/528054550268230209280"
}


==> anc/manifest.json <==
{
  "version": "1.0",
  "sha256": {
    "README.md": "4c622c502844b6f6de96c70bc4199131b9df7a0ef0ce52ebea088b88cf3368e5",
    "checks/audit_permanent_sharp_global.py": "fed831a030b75780fee027f172d8ce657b5d4859fe1f537302768f21a9c86639",
    "checks/matrix_outside_diagnostics.py": "f47458819aedf7d68e457d3feac01d429d93adbe4da41058005c76e7bc8c1fe8",
    "checks/sharp_permanent_fractional.py": "686e3a156867f45527216f9491c2f0b05b9129fdc2770a29295886cbbe825a4a",
    "checks/sharp_permanent_global.py": "937d104aa2ff9381f4711030a2dbebc0b53acaef6ce04657059e001915b440f0",
    "checks/verify_comb_witnesses_interval.py": "7deb8188110ff2128a0f9392a95f504293f9dcd3c3268d75c9ab0d360374f09d",
    "checks/verify_cp_permanent_shift_counterexample.py": "1f705c6084249fab70579bb700157b70b16d39e3fd8a0873fd5757a5a006cf32",
    "checks/verify_finite_certificate_data.py": "4ed75131efbd7a0624def575f2d001499f52fd0bc4983d2c027942508715d19f",
    "checks/verify_finite_prony_cut_hierarchy.py": "65b9f6532160f684c7f98ee59062bd5bb29a5e072a355afc214fef1c94a36acf",
    "checks/verify_matrix_roundtrip_first_order.py": "82b245c3e6b353e62776ee814c6741b3428981f3d2f172556cf7d76b8b6430ec",
    "checks/verify_prony_permanent_shift.py": "0b7ab0b30744f8c6907bd301762053a1a7625e2f6b3ef3a788f6f64ab4e24e22",
    "checks/verify_signed_two_mode_frontier.py": "dee120f9cd56e5c27c6bbff6f26a3f7c4745e10ec0500031d217e468a5f528bd",
    "checks/verify_time_inhomogeneous_roundtrip.py": "d83530b91794f223333a247c80ca72427748626ca29434dfbb1dd6e71d150117",
    "checks/verify_two_mode_ceiling_classification.py": "240a3fde7b330a8e94498231031d9dc2eb3c30263a6365fac3a8b9f94bf84766",
    "checks/verify_two_mode_g0_cp_boundary.py": "d635504b4a70e8d4e630be2789bd9e6303e4eb889bb2cdbca27f6f1bf6df3357",
    "checks/verify_two_mode_opposite_sector.py": "8324f0b1ae180f5228f9d36d70dbdafa683e11e65d8d88af289044b7fc89b602",
    "checks/verify_two_mode_safe_example_and_regions.py": "25a8f42eccedea0acf5da5842b6bdc7cbe393d4cbf05c242a85b0cd146815f25",
    "data/eighty_block.json": "7a388c48e37ea99df830a9ba09a2d256e4f5e4b321c8b1e3926265109499cabb",
    "requirements.txt": "47fd19021144e071cc43b6e265aafada0056abe89724ad95bd6e3a8e37995b94",
    "results/audit_permanent_sharp_global.stdout.txt": "ae7eb0af7e4d74e657956c21b8895a855fa56b34f9f5266a9dfa45617c611fb1",
    "results/matrix_outside_diagnostics.stdout.txt": "cbbf33b822a0ee54813e72d775ac37ada0115208a92bd22ee48a2ed771bec16a",
    "results/sharp_permanent_fractional.stdout.txt": "c7ff92935824b73d2de9b458ae8cca750507500b8b784c01b18d233c2fb4de09",
    "results/sharp_permanent_global.stdout.txt": "dafadb431a96555288600ee69cb6abd7c6e76e760b94b812b9febd0564e29fdd",
    "results/verification.json": "58045a98ed361d85c1bc25c141ec4bf1d2d7970fb89926c7ec206dcbd755c6cc",
    "results/verify_comb_witnesses_interval.stdout.txt": "772384f7c61d69f92bf753a54ae35dbf24f2e43218cd6bc51a9d46846d1a6c09",
    "results/verify_cp_permanent_shift_counterexample.stdout.txt": "f7feca3c20dbc9b939772c104f070addb47c2759557b9914ca9e68e132bef16b",
    "results/verify_finite_certificate_data.stdout.txt": "8daf3657cf539c9a59cb8060742eae4e26f7b3b49b43884f2996f4ce1ed2ae70",
    "results/verify_finite_prony_cut_hierarchy.stdout.txt": "296e5b9f0a3351f8b20506da4714d14b6849317be76dd9cdd87e8b29529a5252",
    "results/verify_matrix_roundtrip_first_order.stdout.txt": "d4561c7830baa4287b0d0be09367a09f821f8ee311cfdb375b6a5a894e05c887",
    "results/verify_prony_permanent_shift.stdout.txt": "7eb8cb953e8deb8c9f93cc5dd08cebe5fa0d5c19589e0cbd9c360c634487903a",
    "results/verify_signed_two_mode_frontier.stdout.txt": "6efc4850cb72bdc6356135d1457cacebf3c77ab9427d93fb5045ae9fde119de2",
    "results/verify_time_inhomogeneous_roundtrip.stdout.txt": "6fee5355fd889b3a566457f01f760abf3eb936daea3d71926802829ff075c04d",
    "results/verify_two_mode_ceiling_classification.stdout.txt": "6a0155a7202d0465e419e56605e11b3e1f5f038f9a34151017672d067b48fd7f",
    "results/verify_two_mode_g0_cp_boundary.stdout.txt": "d05b027c1f51a66f66249f2b80ee37f82508644e7171e8ae9ee2c7f89076c21c",
    "results/verify_two_mode_opposite_sector.stdout.txt": "a80f3dfd499904eb4e5069cd631cc16a812a2cbdd821e84553e91d595d73596f",
    "results/verify_two_mode_safe_example_and_regions.stdout.txt": "a64ec13eb039886f98dea9781357d628fab55a3aa85f414f38cf9bb37798ca1c",
    "verify.py": "b4a8ba8d5791232c1d7282757c7b2311c0e46619fabab797e824557981588bda"
  }
}


==> anc/requirements.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/results/audit_permanent_sharp_global.stdout.txt <==
PASS independent permanent-sharp audit checker
quartic roots in (1/2,2/3): 1
C*       = 11.34647094581980822528319769291547077861864329396313454
kappa*   = 0.08813313009613913350810867462129950912239549960229467127
I_num-C* = 0.0
I_den-C* = -1.6867517e-80


==> anc/results/matrix_outside_diagnostics.stdout.txt <==
state_kernel_commutator=
\left[\begin{matrix}0 & \left(- e^{s} + e^{t}\right) e^{- 2 s - 2 t}\\0 & 0\end{matrix}\right]
state_dissipation= x1**4 + 3*x1**2*x2**2 + x1**2 + 2*x2**4 + 2*x2**2
convex_gradient_state_dissipation= 2*x1**4 + x1**3*x2/2 + 2*x1**2 + x1*x2**3/2 + x1*x2 + 2*x2**4 + 2*x2**2
convex_gradient_kernel_commutator=
\left[\begin{matrix}0 & 2 e^{- 2 s - 2 t} \sinh{\left(\frac{s}{2} - \frac{t}{2} \right)}\\- e^{- 2 s - 2 t} \sinh{\left(\frac{s}{2} - \frac{t}{2} \right)} & 0\end{matrix}\right]
permanent_ccw_cost= 1
permanent_clockwise_cost= -1
conic_coefficient_commutator=
Matrix([[0, 0, 0], [0, 0, -1], [0, 1, 0]])
ALL_MATRIX_OUTSIDE_DIAGNOSTICS_PASS


==> anc/results/sharp_permanent_fractional.stdout.txt <==
PASS: exact permanent rational certificates and fractional threshold diagnostics
{
  "permanent_delta2_p3": {
    "four_block_cost": "-1959/125000",
    "four_block_penalty": "81723/400000",
    "four_block_ratio": "10448/136205",
    "four_block_ratio_decimal": "0.076707903527770639844352263132777798171873279248192",
    "best_two_block_rate_ratio": "0.34601433923582588395216437262814662600470113796567",
    "best_two_block_threshold": "0.075070776500194401971673677487106591832659018458838",
    "eighty_block_ratio": "46525312884098154559/528054550268230209280",
    "eighty_block_ratio_decimal": "0.0881070201184047938107968424405673887832297313691",
    "strict_order": "best_two_block < four_block < eighty_block"
  },
  "fractional_two_block": {
    "gamma_critical": "0.41503749927884381854626105605218349124018559230752",
    "thresholds": {
      "0.1": {
        "delta_plus": "1.2143964525743354487546579066211648816978993910832",
        "minimizing_rate_ratio": "0.054170099221981401752837772521299954068090332832122",
        "sublinear_boundary_delta_minus": "0.9"
      },
      "0.2": {
        "delta_plus": "1.7736344475497205500975299143606762317675309600797",
        "minimizing_rate_ratio": "0.18023301963393469107032809173982579158545576180042",
        "sublinear_boundary_delta_minus": "0.8"
      },
      "0.3": {
        "delta_plus": "3.6677894399696463733695563973329579302060244571712",
        "minimizing_rate_ratio": "0.40845534012754253009200074740358759936897892596373",
        "sublinear_boundary_delta_minus": "0.7"
      },
      "0.4": {
        "delta_plus": "42.264343468095281582480586617364239969065345386644",
        "minimizing_rate_ratio": "0.88069059389336219896924202792329221579165167296715",
        "sublinear_boundary_delta_minus": "0.6"
      },
      "0.5": {
        "delta_plus": "+inf",
        "minimizing_rate_ratio": null,
        "sublinear_boundary_delta_minus": "0.5"
      },
      "0.9": {
        "delta_plus": "+inf",
        "minimizing_rate_ratio": null,
        "sublinear_boundary_delta_minus": "0.1"
      }
    }
  }
}


==> anc/results/sharp_permanent_global.stdout.txt <==
PASS sharp_permanent_global
x*     = 0.52152648510588698405916519207676596809326719959082
y*     = 0.098876754295512748568313972578723423740868950860948
C*     = 11.346470945819808225283197692915470778618643293963
kappa* = 0.088133130096139133508108674621299509122395499602295
X      = 2.8935728120363458261566175171019563672508439222818
Y      = 0.54859550980197014573073831855588974597115421990028


==> anc/results/verification.json <==
{
  "pass": true,
  "python": "3.14.6",
  "sympy": "1.14.0",
  "mpmath": "1.3.0",
  "checks": [
    {
      "script": "audit_permanent_sharp_global.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "30d630998ce32a506745b1e83ddc44c1c74a379ded46ceb1df27e2580c120283",
      "pass": true
    },
    {
      "script": "matrix_outside_diagnostics.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "56786dbbf391b087a8e27cde99d4efc36bad1f41a2fbdb6896b4f1852e356a61",
      "pass": true
    },
    {
      "script": "sharp_permanent_fractional.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "58a971abc673d64ebdbcd28a292127d5f6848d2f2533744c982e7056a479a1bb",
      "pass": true
    },
    {
      "script": "sharp_permanent_global.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "ce78e5e614fa9518548c3fe161468372fd850b49befaf571a95dd6a73f4e8216",
      "pass": true
    },
    {
      "script": "verify_comb_witnesses_interval.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "7db27d45a90bc142976b548a2ba934d6e27e5d664103c2f2bce9234f9760702b",
      "pass": true
    },
    {
      "script": "verify_cp_permanent_shift_counterexample.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "4e8c4109cdff43bdcba3aa1a4ba4f7ddc0022889ee70a5733b90ecae0fadd003",
      "pass": true
    },
    {
      "script": "verify_finite_certificate_data.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "5feb7c5fddac42c61b718967f6a1fb2c1bfd4911df95883c733b4e2b95618881",
      "pass": true
    },
    {
      "script": "verify_finite_prony_cut_hierarchy.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "2e8f017164bfed5884cfcf313f0c51c4378f689f9afebadc45ead1196fecb9a8",
      "pass": true
    },
    {
      "script": "verify_matrix_roundtrip_first_order.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "75de6d410f2ed8926aedbfeeab6c7097185806bc282a6eb422d7e8684d3826b8",
      "pass": true
    },
    {
      "script": "verify_prony_permanent_shift.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "ddeb0bfb1fbbe45c4fcf88594585b5b3d05dc992d1e214002a7f3fe7e6686766",
      "pass": true
    },
    {
      "script": "verify_signed_two_mode_frontier.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "c21063c56a5e6ce23129610bb184effc9ab076d790e9967ceb08b6fd5988b1ef",
      "pass": true
    },
    {
      "script": "verify_time_inhomogeneous_roundtrip.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "fe1afd1ee6860042f9e7a717e911cefde79cdf69fbf0baf0974f11541132a623",
      "pass": true
    },
    {
      "script": "verify_two_mode_ceiling_classification.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "30b6767300527cc881230f2f7bf38559c4b70f1deac1562dcebc70fa5d4aebcb",
      "pass": true
    },
    {
      "script": "verify_two_mode_g0_cp_boundary.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "9470a62e796f35ede3abf03f816d32424227b2c274331ca57cddd9c9a18da41e",
      "pass": true
    },
    {
      "script": "verify_two_mode_opposite_sector.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "2128f3d04dd6f1e5dc9bc64ab36d9467770f093a6d856c5d721f56f2236b3333",
      "pass": true
    },
    {
      "script": "verify_two_mode_safe_example_and_regions.py",
      "returncodes": [
        0,
        0
      ],
      "same_output_across_working_directories": true,
      "stdout_sha256": "bd409e8b2da4b56ba4c5420ae50ba8dbe504d6ef44c33fb16e8b69773c5016d4",
      "pass": true
    }
  ]
}


==> anc/results/verify_comb_witnesses_interval.stdout.txt <==
{
 "cases": [
  {
   "M": 64,
   "blocks": 129,
   "delta": "1/2",
   "enclosure_lower": "-0.1096326474460858624304649",
   "enclosure_upper": "-0.1096326474460858624304649",
   "gamma": "1/2",
   "l": 16,
   "max_rate": "157/3",
   "printed_bound": "-0.10963",
   "s": "3/10"
  },
  {
   "M": 256,
   "blocks": 513,
   "delta": "3/5",
   "enclosure_lower": "-0.1740978623324072049882716",
   "enclosure_upper": "-0.1740978623324072049882716",
   "gamma": "1/2",
   "l": 64,
   "max_rate": "637/3",
   "printed_bound": "-0.17409",
   "s": "3/10"
  },
  {
   "M": 256,
   "blocks": 513,
   "delta": "1/2",
   "enclosure_lower": "-0.04426284846407085860064967",
   "enclosure_upper": "-0.04426284846407085860064967",
   "gamma": "3/5",
   "l": 64,
   "max_rate": "637/3",
   "printed_bound": "-0.044262",
   "s": "3/10"
  }
 ],
 "pass": true
}


==> anc/results/verify_cp_permanent_shift_counterexample.stdout.txt <==
{
  "status": "PASS",
  "rates": [
    -1,
    -4,
    4,
    1
  ],
  "volume": 0,
  "exp_13_5_taylor_degree_4": "59067/5000",
  "exp_52_25_taylor_degree_8": "54945014871961/6866455078125",
  "first_block_state_lower": "-5/156",
  "second_block_state_lower": "1/52",
  "state_19_10_upper": "-111457/540800",
  "analytic_cost_upper": "-11/1000",
  "terminal_state_numeric": "-0.35808004528693408795360351560142532230931630643292",
  "analytic_cost_numeric": "-0.03393504772173190570444889672576001363515719044124",
  "max_join_residual": "1.0542198e-81"
}


==> anc/results/verify_finite_certificate_data.stdout.txt <==
{"blocks": 80, "cap": "484159/500000", "cost": "-46525312884098154559/6400000000000000000000", "cubic_penalty": "412542617397054851/5000000000000000000", "pass": true, "ratio": "46525312884098154559/528054550268230209280", "volume": "0"}


==> anc/results/verify_finite_prony_cut_hierarchy.stdout.txt <==
{
  "checks": {
    "complement_density_positive_decreasing": true,
    "conditional_cut_exact_cost": "-259/1152",
    "conditional_cut_moment": true,
    "cp_complement_reciprocal": true,
    "cubic_discriminant": 179881,
    "signed_residue_pattern": [
      "positive",
      "negative",
      "positive"
    ],
    "three_real_decay_rates_exactly_isolated": true
  },
  "signed_safe_three_mode": {
    "Hhat": "10*(p+1)*(p+2)/(10*p^3+59*p^2+99*p+40)",
    "residue_approximations_report_only": [
      "0.144876006903180774299902810888",
      "-0.0819023623864748866926894367599",
      "0.937026355483294112392786625872"
    ],
    "root_approximations_report_only": [
      "0.5918645888692260940106285230667472694900",
      "2.119490518906422378031717292156868424190",
      "3.188644892224351527957654184776384306320"
    ]
  },
  "status": "PASS"
}


==> anc/results/verify_matrix_roundtrip_first_order.stdout.txt <==
{
  "checks": {
    "capped_readout_C1_boundaries": true,
    "four_block_exact_negative_cost": true,
    "four_block_zero_vector_volume": true,
    "pair_interaction_weight": true,
    "safe_drift_dissipation": true,
    "safe_kernel_noncommutation": true,
    "safe_storage_matching": true,
    "stable_negative_drift_direction": true,
    "stable_nondissipative_eigenvalues": true
  },
  "four_block_cost": "-(1-exp(-tau))^2*(3-exp(-2*tau))",
  "negative_drift_direction": {
    "A": [
      [
        1,
        3
      ],
      [
        0,
        1
      ]
    ],
    "x": [
      1,
      -1
    ],
    "xTAx": -1
  },
  "status": "PASS"
}


==> anc/results/verify_prony_permanent_shift.stdout.txt <==
{"result": "/private<SUPPLEMENT>/results/prony_permanent_shift_verification.json", "status": "PASS"}


==> anc/results/verify_signed_two_mode_frontier.stdout.txt <==
{
  "checks": {
    "five_pulse_exact_state_table": true,
    "five_pulse_negative_cost_regions": true,
    "general_inverse_algebra": true,
    "identity_frequency_density_strictly_positive": true,
    "inverse_residue_product_sign": true,
    "safe_complement_positive_decreasing": true,
    "safe_signed_kernel_exact_reciprocal": true,
    "safe_signed_kernel_negative_fast_weight": true,
    "singular_b_zero_negative_cost": true
  },
  "safe_example": {
    "a_fast": "19/84 - 197*sqrt(921)/25788",
    "a_slow": "19/84 + 197*sqrt(921)/25788",
    "b": "-1/2",
    "beta": "-2",
    "g": "-20/21",
    "inverse_total_mass": "-21/20",
    "lambda_fast": "sqrt(921)/40 + 51/40",
    "lambda_slow": "51/40 - sqrt(921)/40"
  },
  "status": "PASS",
  "unsafe_identity_positive_family": {
    "all_permanent_shifts_fail": true,
    "frequency_density": "6/((1+w^2)*(4+w^2))",
    "transient": "2*exp(-t)-exp(-2*t)"
  }
}


==> anc/results/verify_time_inhomogeneous_roundtrip.stdout.txt <==
{
  "checks": {
    "analytic_F_readout": true,
    "analytic_Phi_readout": true,
    "closed_state_volume_identity": true,
    "coefficient_equivalence": true,
    "decreasing_gain_cost": "-1/4",
    "decreasing_gain_exact_roundtrip": true,
    "negative_resilience_cost": "-pi**2*(1 - exp(-1))/(1 + 4*pi**2)",
    "negative_resilience_exact_roundtrip": true,
    "storage_dissipation_identity": true,
    "two_bump_exact_volume_cancellation": true
  },
  "status": "PASS"
}


==> anc/results/verify_two_mode_ceiling_classification.stdout.txt <==
{
  "checks": {
    "b_zero_C_zero_polynomial": true,
    "b_zero_C_zero_smooth_time_rescaling": true,
    "b_zero_derivative_inverse": true,
    "b_zero_signed_residue_factor": true,
    "exact_rational_negative_cost": true,
    "g_zero_B_zero_increasing_complement": true,
    "g_zero_cp_decomposition": true,
    "g_zero_signed_residue_factor": true,
    "gb_negative_four_cell_cancellation": true,
    "gb_negative_four_cell_cost_formula": true,
    "identity_frequency_gate": true
  },
  "rational_witness": {
    "cell_width": "2*log(2)",
    "cost": "-259/2304",
    "kernel": "-1 - 3*exp(-t) + 10*exp(-3*t)",
    "readout": "max(x-4,0)",
    "state_cells": [
      "-23/16",
      "9/2",
      "4",
      "4"
    ]
  },
  "status": "PASS"
}


==> anc/results/verify_two_mode_g0_cp_boundary.stdout.txt <==
{
  "checks": {
    "A_zero_inverse": true,
    "B_zero_inverse": true,
    "density_derivative": true,
    "fast_one_mode_boundary": true,
    "generic_complementary_inverse": true,
    "moment_identity": true,
    "signed_residue_factor": true,
    "slow_one_mode_boundary": true
  },
  "classification": "CP iff a1>=0 and a2>=0 (zero kernel included)",
  "status": "PASS"
}


==> anc/results/verify_two_mode_opposite_sector.stdout.txt <==
{
  "checks": {
    "b_zero_inverse_decomposition": true,
    "b_zero_residue_sign_identity": true,
    "four_cell_cost_identity": true,
    "four_cell_unstable_cancellation": true,
    "g_zero_complementary_density_sign_identity": true,
    "higher_order_asymmetric_speed_bracket": "-1/2",
    "higher_order_polynomial_inverse": true,
    "higher_order_smooth_exact_bracket": "-15488480/562419",
    "original_pole_evaluations": true,
    "representative_exact_negative_cost": "-13237/11520000",
    "representative_inverse_partial_fractions": "1/6 - 5/(18*(2*p + 1)) + 8/(9*(p - 1))",
    "transfer_polynomial": true
  },
  "status": "PASS"
}


==> anc/results/verify_two_mode_safe_example_and_regions.stdout.txt <==
{
 "pass": true,
 "report": {
  "closed_form_g1": {
   "Minf^2 P(-nu)": "-2 a1 a2 b",
   "ell_prime_zero_curve": "a2 = -a1/(a1+4)"
  },
  "example": {
   "c1": "64*sqrt(561)*(sqrt(561)/40 + 31/40)/8415",
   "c2": "64*sqrt(561)*(-31/40 + sqrt(561)/40)/8415",
   "ell0": "16/75",
   "minus_ell_prime0": "64/1125",
   "mu1": "13/10 - sqrt(561)/30",
   "mu2": "sqrt(561)/30 + 13/10",
   "nu": "7/3"
  },
  "figure_boundaries": {
   "g=+1 left": "a2 >= (1+sqrt(2|a1|))^2",
   "g=+1 right": "a2 >= -a1/(a1+4)",
   "g=-1 wedge": "0<a1<1/2, a2 >= max(a1/(a1-4), -(1-sqrt(2 a1))^2)",
   "mismatches": 0
  },
  "nu_test_identities": {
   "-ell'(0+)": "Minf(mu1+mu2-nu)/b^2",
   "c1": "Minf(nu-mu1)/(b^2(mu2-mu1))",
   "c2": "Minf(mu2-nu)/(b^2(mu2-mu1))",
   "ell(0+)": "Minf/b^2"
  },
  "residue_test_vs_grid_density": {
   "agree": 463,
   "compared": 463
  }
 }
}


==> anc/verify.py <==
#!/usr/bin/env python3
"""Run the published checks in isolation; never alter frozen reference outputs."""
from pathlib import Path
import hashlib
import json
import os
import platform
import shutil
import subprocess
import sys
import tempfile

ROOT = Path(__file__).resolve().parent

def atomic_write(path, data):
    path.parent.mkdir(parents=True, exist_ok=True)
    fd, temporary = tempfile.mkstemp(prefix='.' + path.name, suffix='.partial', dir=path.parent)
    try:
        with os.fdopen(fd, 'wb') as handle:
            handle.write(data); handle.flush(); os.fsync(handle.fileno())
        assert hashlib.sha256(Path(temporary).read_bytes()).digest() == hashlib.sha256(data).digest()
        os.replace(temporary, path)
    finally:
        if os.path.exists(temporary): os.unlink(temporary)

def main():
    import sympy, mpmath
    manifest_path = ROOT / 'manifest.json'
    if manifest_path.exists():
        manifest = json.loads(manifest_path.read_text())
        for name, expected in manifest['sha256'].items():
            assert hashlib.sha256((ROOT/name).read_bytes()).hexdigest() == expected, name
    records = []
    with tempfile.TemporaryDirectory(prefix='edge-checks-') as tmp:
        base = Path(tmp) / 'supplement'
        shutil.copytree(ROOT/'checks', base/'checks')
        shutil.copytree(ROOT/'data', base/'data')
        (base/'results').mkdir()
        for script in sorted((base/'checks').glob('*.py')):
            print('RUN ' + script.name, flush=True)
            outputs = []
            codes = []
            for cwd in (base, base.parent):
                result = subprocess.run([sys.executable, str(script)], cwd=cwd,
                                        stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                                        text=True, timeout=180)
                outputs.append(result.stdout.replace(str(base), '<SUPPLEMENT>').strip())
                codes.append(result.returncode)
            equal = outputs[0] == outputs[1]
            record = {'script':script.name, 'returncodes':codes,
                      'same_output_across_working_directories':equal,
                      'stdout_sha256':hashlib.sha256(outputs[0].encode()).hexdigest()}
            passed = codes == [0,0] and equal
            record['pass'] = passed
            records.append(record)
            print(json.dumps(record), flush=True)
            if not passed:
                print('\n'.join(outputs), flush=True)
            # Output is emitted independently before any optional disk sink.
            atomic_write(ROOT/'run_results'/(''.join(script.stem)+'.stdout.txt'),
                         (outputs[0]+'\n').encode())
    report = {'pass':all(r['pass'] for r in records),
              'python':platform.python_version(), 'sympy':sympy.__version__,
              'mpmath':mpmath.__version__, 'checks':records}
    payload = (json.dumps(report, indent=2)+'\n').encode()
    print(payload.decode(), flush=True)
    atomic_write(ROOT/'run_results'/'verification.json', payload)
    if not report['pass']: raise SystemExit(1)

if __name__ == '__main__': main()

